ScatterShot: Interactive In-context Example Curation for Text Transformation

The in-context learning capabilities of LLMs like GPT-3 allow annotators to customize an LLM to their specific tasks with a small number of examples. However, users tend to include only the most obvious patterns when crafting examples, resulting in underspecified in-context functions that fall short on unseen cases. Further, it is hard to know when "enough" examples have been included even for known patterns. In this work, we present ScatterShot, an interactive system for building high-quality demonstration sets for in-context learning. ScatterShot iteratively slices unlabeled data into task-specific patterns, samples informative inputs from underexplored or not-yet-saturated slices in an active learning manner, and helps users label more efficiently with the help of an LLM and the current example set. In simulation studies on two text perturbation scenarios, ScatterShot sampling improves the resulting few-shot functions by 4-5 percentage points over random sampling, with less variance as more examples are added. In a user study, ScatterShot greatly helps users in covering different patterns in the input space and labeling in-context examples more efficiently, resulting in better in-context learning and less user effort.

==> figures/simulate_traj_raw_2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "710eae0d-9743-4f59-924f-f642eae0849a",
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "import sys\n",
    "import os\n",
    "import os\n",
    "os.environ['CUDA_VISIBLE_DEVICES'] = '1'\n",
    "sys.path.append('..')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "0160fa9c-e540-4129-aab8-87a46043dceb",
   "metadata": {},
   "outputs": [],
   "source": [
    "import altair as alt\n",
    "import pandas as pd\n",
    "\n",
    "name_mapper = {\n",
    "    \"random\": \"Random\",\n",
    "    \"scattershot\": \"ScatterShot\"\n",
    "}\n",
    "\n",
    "def visualize_trajectory(scores, key):\n",
    "    source = []\n",
    "    # process the data\n",
    "    for condition in [\"random\", \"scattershot\"]:\n",
    "        for scores_per_simulate in scores:\n",
    "            for score in scores_per_simulate[condition]:\n",
    "                data = {\n",
    "                    \"N(in-context examples)\": score[\"n\"],\n",
    "                    \"Condition\": name_mapper[condition]\n",
    "                }\n",
    "                data[key] = score[\"score\"][key]\n",
    "                source.append(data)\n",
    "    df = pd.DataFrame(source)\n",
    "    \n",
    "    # line\n",
    "    line = alt.Chart(df).mark_line(strokeWidth=2).encode(\n",
    "        x=alt.X(\"N(in-context examples):Q\"),\n",
    "        y=alt.Y(f\"mean({key}):Q\", scale=alt.Scale(zero=False), axis=alt.Axis(format='%')),\n",
    "        color=alt.Color(\"Condition:N\", legend=alt.Legend(orient=\"right\"))\n",
    "    )\n",
    "    \n",
    "    # create the dots\n",
    "    dot = alt.Chart(df).mark_circle(size=100).encode(\n",
    "        x=alt.X(\"N(in-context examples):Q\"),\n",
    "        y=alt.Y(f\"mean({key}):Q\", scale=alt.Scale(zero=False)),\n",
    "        color=alt.Color(\"Condition:N\")\n",
    "    )\n",
    "    \n",
    "    # create error bar\n",
    "    \n",
    "    error_bars = alt.Chart(df).mark_errorbar(extent='stdev').encode(\n",
    "        x=alt.X(\"N(in-context examples):Q\"),\n",
    "        y=alt.Y(f\"{key}:Q\", scale=alt.Scale(zero=False)),\n",
    "        color=alt.Color(\"Condition:N\")\n",
    "    )\n",
    "\n",
    "    \n",
    "    chart = line + dot + error_bars\n",
    "    chart = chart.properties(width=190, height=125)\n",
    "    return chart\n",
    "\n",
    "def visualize_trajectories(results, key):\n",
    "    charts = [visualize_trajectory([r], key).properties(title=r[\"iteration\"]) for r in results]\n",
    "    return alt.hconcat(*charts).resolve_scale(y='shared')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2f70c5de-a503-4b7d-98b2-256ef791496e",
   "metadata": {},
   "source": [
    "# TEMP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "id": "fe77f06a-f502-4993-8537-a74e2c2b9762",
   "metadata": {
    "collapsed": true,
    "jupyter": {
     "outputs_hidden": true
    },
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Simulation round: 0\n",
      "Setup sentence transformer.\n",
      "Iteration: 0\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 13\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.048147073968205\n",
      "reward: 4.204692619390966\n",
      "mu: 5.252839693359171\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 27\n",
      "reward: 3.295836866004329\n",
      "mu: 30.29583686600433\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.048147073968205\n",
      "reward: 1.9459101490553132\n",
      "mu: 2.9940572230235185\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 25 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 25\n",
      "reward: 3.2188758248682006\n",
      "mu: 28.2188758248682\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "[Posted: 1989-10-30] The shares are redeemable after the end of 1994. [the end of 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 113 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 113\n",
      "reward: 4.727387818712341\n",
      "mu: 117.72738781871234\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.048147073968205\n",
      "reward: 4.30406509320417\n",
      "mu: 5.352212167172375\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 26\n",
      "reward: 3.258096538021482\n",
      "mu: 29.258096538021483\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 5 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 5\n",
      "reward: 1.6094379124341003\n",
      "mu: 6.6094379124341005\n",
      "[Posted: 2000-01-07] he subpoenaed 6-year-old Elian to testify before the Committee on Government Reform on Feb. 10, so he remains in the country while the courts consider his case. [Feb. 10, 6-year-old]\n",
      "[Posted: 2000-01-28] Tens of thousands of children flooded Havana's Plaza of the Revolution to deliver a dual homage to Marti and Elian, the 6-year-old Cuban whose rescue off Florida's coast two months ago set off a tug-of-war between relatives living on both sides of the Florida Straits. [two months ago, 6-year-old]\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle. [6-year-old]\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba. [6-year-old]\n",
      "[Posted: 2000-04-03] ``We continue to be very concerned about the mental and psychological well-being of this 6-year-old,'' said Manny Diaz, one of the family's attorneys. [6-year-old]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 38\n",
      "reward: 3.6375861597263857\n",
      "mu: 41.63758615972638\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 6\n",
      "reward: 1.791759469228055\n",
      "mu: 7.7917594692280545\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 15\n",
      "reward: 2.70805020110221\n",
      "mu: 17.70805020110221\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 7\n",
      "reward: 1.9459101490553132\n",
      "mu: 8.945910149055313\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 450 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 450\n",
      "reward: 6.1092475827643655\n",
      "mu: 456.10924758276434\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 2000-04-03] Legal experts and federal officials maintain that Reno can allow the boy to be sent back to Cuba before the appeal is heard. []\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "\n",
      "nclusters 13 reward: 17.70805020110221\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped []\n",
      "[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c... [today]\n",
      "[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn... [2015]\n",
      "[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys. [last year]\n",
      "[Posted: 2014-06-13] Might bump into you during my reservist in September? [September]\n",
      "[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba. [1959, 1996]\n",
      "[Posted: 2014-10-23]  []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-06-13] Might bump into you during my reservist in September?\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'perturb': 'today == 2015-04-01', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'perturb': 'September == 2014-09', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'perturb': 'last year == 2013 | Xmas == 2014-12-25', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', 'perturb': '2015 == 2015', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (7): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible') \n",
      "| Negative Examples (1): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 1\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 13\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 4.204692619390966\n",
      "mu: 5.6467195059918485\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 3.295836866004329\n",
      "mu: 4.737863752605212\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.387937035656196\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 25 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 25\n",
      "reward: 3.2188758248682006\n",
      "mu: 28.2188758248682\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "[Posted: 1989-10-30] The shares are redeemable after the end of 1994. [the end of 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 113 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 4.727387818712341\n",
      "mu: 6.169414705313224\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 4.30406509320417\n",
      "mu: 5.746091979805053\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 3.258096538021482\n",
      "mu: 4.700123424622365\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 5 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 5\n",
      "reward: 1.6094379124341003\n",
      "mu: 6.6094379124341005\n",
      "[Posted: 2000-01-07] he subpoenaed 6-year-old Elian to testify before the Committee on Government Reform on Feb. 10, so he remains in the country while the courts consider his case. [Feb. 10, 6-year-old]\n",
      "[Posted: 2000-01-28] Tens of thousands of children flooded Havana's Plaza of the Revolution to deliver a dual homage to Marti and Elian, the 6-year-old Cuban whose rescue off Florida's coast two months ago set off a tug-of-war between relatives living on both sides of the Florida Straits. [two months ago, 6-year-old]\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle. [6-year-old]\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba. [6-year-old]\n",
      "[Posted: 2000-04-03] ``We continue to be very concerned about the mental and psychological well-being of this 6-year-old,'' said Manny Diaz, one of the family's attorneys. [6-year-old]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 3.6375861597263857\n",
      "mu: 5.079613046327268\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 6\n",
      "reward: 1.791759469228055\n",
      "mu: 7.7917594692280545\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 15\n",
      "reward: 2.70805020110221\n",
      "mu: 17.70805020110221\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 7\n",
      "reward: 1.9459101490553132\n",
      "mu: 8.945910149055313\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 450 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.442026886600883\n",
      "reward: 6.1092475827643655\n",
      "mu: 7.551274469365248\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 2000-04-03] Legal experts and federal officials maintain that Reno can allow the boy to be sent back to Cuba before the appeal is heard. []\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "\n",
      "nclusters 13 reward: 6.169414705313224\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba. [1959, 1996]\n",
      "[Posted: 2015-01-23]  []\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country. []\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle. [6-year-old]\n",
      "[Posted: 2013-10-25] Singapore's HR Manager, Germaine, looking pretty @Be_PureApparel pink today! [today]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-01-23] \n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1998-02-27] January nineteen ninety-seven.', 'perturb': 'January nineteen ninety-seven == 1997-01', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', 'perturb': '1996 == 1996 | 1959 == 1959', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", 'perturb': '2 years ago == 2012-08-06', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 2015-01-23] ', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (10): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible') \n",
      "| Negative Examples (3): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 2\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 13\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 4.204692619390966\n",
      "mu: 5.806238546756627\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 3.295836866004329\n",
      "mu: 4.8973827933699905\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.547456076420975\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 25 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 3.2188758248682006\n",
      "mu: 4.820421752233862\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "[Posted: 1989-10-30] The shares are redeemable after the end of 1994. [the end of 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 113 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 4.727387818712341\n",
      "mu: 6.328933746078002\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 4.30406509320417\n",
      "mu: 5.905611020569832\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 3.258096538021482\n",
      "mu: 4.859642465387144\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 5 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 5\n",
      "reward: 1.6094379124341003\n",
      "mu: 6.6094379124341005\n",
      "[Posted: 2000-01-07] he subpoenaed 6-year-old Elian to testify before the Committee on Government Reform on Feb. 10, so he remains in the country while the courts consider his case. [Feb. 10, 6-year-old]\n",
      "[Posted: 2000-01-28] Tens of thousands of children flooded Havana's Plaza of the Revolution to deliver a dual homage to Marti and Elian, the 6-year-old Cuban whose rescue off Florida's coast two months ago set off a tug-of-war between relatives living on both sides of the Florida Straits. [two months ago, 6-year-old]\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle. [6-year-old]\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba. [6-year-old]\n",
      "[Posted: 2000-04-03] ``We continue to be very concerned about the mental and psychological well-being of this 6-year-old,'' said Manny Diaz, one of the family's attorneys. [6-year-old]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 3.6375861597263857\n",
      "mu: 5.239132087092047\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 1.791759469228055\n",
      "mu: 3.3933053965937168\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 2.70805020110221\n",
      "mu: 4.309596128467872\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.6015459273656616\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.547456076420975\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 450 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.1324639856219572\n",
      "reward: 6.1092475827643655\n",
      "mu: 7.2417115683863225\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 2000-04-03] Legal experts and federal officials maintain that Reno can allow the boy to be sent back to Cuba before the appeal is heard. []\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "\n",
      "nclusters 13 reward: 4.8973827933699905\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case. [the weekend]\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle. [6-year-old]\n",
      "[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours! [today]\n",
      "[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share. [Jan. 1, 1990]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2014-12-17] Our series of videos from the ENVision campaign have made it to the Straits Times Digital Life Awards 2015... [2015]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 2013-03-22] Evana Roth told CNN in August', 'perturb': 'August == 2012-08', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'perturb': 'Jan. 1, 1990 == 1990-01-01', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'perturb': 'the weekend == 2000-04-22', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'perturb': 'today == 2014-02-26', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (14): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible') \n",
      "| Negative Examples (4): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 3\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 12\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2021588409807094\n",
      "reward: 4.30406509320417\n",
      "mu: 5.506223934184879\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 3.295836866004329\n",
      "mu: 4.995946203045969\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 25 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 3.2188758248682006\n",
      "mu: 4.91898516190984\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "[Posted: 1989-10-30] The shares are redeemable after the end of 1994. [the end of 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2021588409807094\n",
      "reward: 4.204692619390966\n",
      "mu: 5.406851460371675\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.6460194860969533\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 3.6375861597263857\n",
      "mu: 5.337695496768026\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 3.258096538021482\n",
      "mu: 4.958205875063122\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 2.70805020110221\n",
      "mu: 4.40815953814385\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 113 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2021588409807094\n",
      "reward: 4.727387818712341\n",
      "mu: 5.929546659693051\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 1.791759469228055\n",
      "mu: 3.4918688062696948\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.70010933704164\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.6460194860969533\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 455 | examined:  4 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.85005466852082\n",
      "reward: 6.120297418950951\n",
      "mu: 6.970352087471771\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "[Posted: 1998-10-25] Slepian's wife and one son tried to revive him. []\n",
      "[Posted: 1989-10-30] The conversion price for the debentures is $41.725 a share. []\n",
      "\n",
      "nclusters 12 reward: 4.977076039054546\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2015-01-25] No hard core #shopping. []\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data's Imprimis disk-drive business to Seagate Technology Inc.\n",
      "\n",
      "Mr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990. [1990]\n",
      "[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013. [15 April 2013]\n",
      "[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House! [26 Jan, 2014]\n",
      "[Posted: 2000-04-06] Once that happens, Gonzalez and Elian, though technically free to return to Cuba, should remain here to await an appellate court ruling on the case, which is expected next month. [next month]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-01-25] No hard core #shopping.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data's Imprimis disk-drive business to Seagate Technology Inc.\n",
      "\n",
      "Mr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', 'perturb': '1990 == 1990', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'perturb': 'today == 2000-04-01', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', 'perturb': '2014 == 2014 | 26 Jan == 2014-01-26', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', 'perturb': '15 April 2013 == 2013-04-15', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-01-25] No hard core #shopping.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (18): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible') \n",
      "| Negative Examples (5): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 4\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 12\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  3 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.0223329881418528\n",
      "reward: 4.30406509320417\n",
      "mu: 5.3263980813460226\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 3.295836866004329\n",
      "mu: 5.066569543719729\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 25 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 3.2188758248682006\n",
      "mu: 4.9896085025836\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "[Posted: 1989-10-30] The shares are redeemable after the end of 1994. [the end of 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  3 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.0223329881418528\n",
      "reward: 4.204692619390966\n",
      "mu: 5.227025607532818\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.716642826770713\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2520970840811725\n",
      "reward: 3.6375861597263857\n",
      "mu: 4.889683243807558\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 3.258096538021482\n",
      "mu: 5.028829215736882\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 2.70805020110221\n",
      "mu: 4.47878287881761\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 113 | examined:  3 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.0223329881418528\n",
      "reward: 4.727387818712341\n",
      "mu: 5.749720806854194\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 1.791759469228055\n",
      "mu: 3.5624921469434545\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.7707326777153998\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.716642826770713\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 455 | examined:  5 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.7918957274703722\n",
      "reward: 6.120297418950951\n",
      "mu: 6.912193146421323\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "[Posted: 1998-10-25] Slepian's wife and one son tried to revive him. []\n",
      "[Posted: 1989-10-30] The conversion price for the debentures is $41.725 a share. []\n",
      "\n",
      "nclusters 12 reward: 5.0092188591602405\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980. [May 26, 1980]\n",
      "[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today! [today]\n",
      "[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume. [1992]\n",
      "[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\n",
      "\n",
      "The presidents of Poland and the Czech Republic have signed [February 26]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [four-day, 10-year, last year]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\n",
      "\n",
      "The presidents of Poland and the Czech Republic have signed\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': \"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", 'perturb': '1996 == 1996', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'perturb': 'May 26, 1980 == 1980-05-26', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', 'perturb': '1992 == 1992', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'perturb': 'February 26 == 1999-02-26', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'perturb': 'today == 2014-01-12', 'subcategory': '', 'status': 'positive'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (23): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", '1996 == 1996', 'Eligible')\n",
      "\t('[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'May 26, 1980 == 1980-05-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', '1992 == 1992', 'Eligible')\n",
      "\t('[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'February 26 == 1999-02-26', 'Eligible')\n",
      "\t('[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'today == 2014-01-12', 'Eligible') \n",
      "| Negative Examples (5): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 5\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 13\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.7713428402754534\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  4 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.9127163456100701\n",
      "reward: 4.30406509320417\n",
      "mu: 5.21678143881424\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2907758345613702\n",
      "reward: 3.258096538021482\n",
      "mu: 4.548872372582853\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [1996]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  4 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.9127163456100701\n",
      "reward: 4.204692619390966\n",
      "mu: 5.117408965001036\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 5 | examined:  0 | succeeded:  0\n",
      "accuracy: 0\n",
      "sample_term: 5\n",
      "reward: 1.6094379124341003\n",
      "mu: 6.6094379124341005\n",
      "[Posted: 2000-01-07] he subpoenaed 6-year-old Elian to testify before the Committee on Government Reform on Feb. 10, so he remains in the country while the courts consider his case. [Feb. 10, 6-year-old]\n",
      "[Posted: 2000-01-28] Tens of thousands of children flooded Havana's Plaza of the Revolution to deliver a dual homage to Marti and Elian, the 6-year-old Cuban whose rescue off Florida's coast two months ago set off a tug-of-war between relatives living on both sides of the Florida Straits. [two months ago, 6-year-old]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba. [6-year-old]\n",
      "[Posted: 2000-04-03] ``We continue to be very concerned about the mental and psychological well-being of this 6-year-old,'' said Manny Diaz, one of the family's attorneys. [6-year-old]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 3.295836866004329\n",
      "mu: 5.121269557224469\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] The ruling does not necessarily mean that Mr. Sarkozy, who lost his re-election bid last May and with it his presidential immunity from prosecution, will stand trial. [last May]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 3.258096538021482\n",
      "mu: 5.0835292292416225\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.2907758345613702\n",
      "reward: 3.6375861597263857\n",
      "mu: 4.928361994287756\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 112 | examined:  4 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.9127163456100701\n",
      "reward: 4.718498871295094\n",
      "mu: 5.631215216905164\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "[Posted: 2000-04-03] ``To that end, we'll be back tomorrow to continue our negotiations.'' [tomorrow]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 1.791759469228055\n",
      "mu: 3.6171921604481954\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 2.70805020110221\n",
      "mu: 4.5334828923223505\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8254326912201402\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.7713428402754534\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 450 | examined:  6 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.745229775547471\n",
      "reward: 6.1092475827643655\n",
      "mu: 6.854477358311836\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "[Posted: 1998-10-25] Slepian's wife and one son tried to revive him. []\n",
      "[Posted: 1989-10-30] The conversion price for the debentures is $41.725 a share. []\n",
      "\n",
      "nclusters 13 reward: 5.0835292292416225\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2015-02-02] Before that, did you know that... []\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba. [6-year-old]\n",
      "[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!! [the day]\n",
      "[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985. [1985]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2014-04-20] April 2014. [April 2014]\n",
      "[Posted: 2000-04-03] Elian has been at the center of an international tug-of-war since he was rescued off the coast of Florida in late November. [late November]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-02-02] Before that, did you know that...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.', 'perturb': 'next year == 2014', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.', 'perturb': '1985 == 1985', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!', 'perturb': 'the day == 2015-02-11', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 2015-02-02] Before that, did you know that...', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (26): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", '1996 == 1996', 'Eligible')\n",
      "\t('[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'May 26, 1980 == 1980-05-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', '1992 == 1992', 'Eligible')\n",
      "\t('[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'February 26 == 1999-02-26', 'Eligible')\n",
      "\t('[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'today == 2014-01-12', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.', 'next year == 2014', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.', '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!', 'the day == 2015-02-11', 'Eligible') \n",
      "| Negative Examples (7): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\", 'N/A', '')\n",
      "\t('[Posted: 2015-02-02] Before that, did you know that...', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 6\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 12\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  5 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.8362424961058222\n",
      "reward: 4.30406509320417\n",
      "mu: 5.140307589309993\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.3222154819594423\n",
      "reward: 3.258096538021482\n",
      "mu: 4.580312019980925\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [1996]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  4 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.9349475334833608\n",
      "reward: 4.204692619390966\n",
      "mu: 5.1396401528743265\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 112 | examined:  5 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.8362424961058222\n",
      "reward: 4.718498871295094\n",
      "mu: 5.554741367400917\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "[Posted: 2000-04-03] ``To that end, we'll be back tomorrow to continue our negotiations.'' [tomorrow]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.3222154819594423\n",
      "reward: 3.295836866004329\n",
      "mu: 4.618052347963771\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] The ruling does not necessarily mean that Mr. Sarkozy, who lost his re-election bid last May and with it his presidential immunity from prosecution, will stand trial. [last May]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.3222154819594423\n",
      "reward: 3.6375861597263857\n",
      "mu: 4.959801641685828\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8698950669667216\n",
      "reward: 3.258096538021482\n",
      "mu: 5.127991604988203\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8698950669667216\n",
      "reward: 1.791759469228055\n",
      "mu: 3.6616545361947765\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8698950669667216\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.815805216022035\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8698950669667216\n",
      "reward: 2.70805020110221\n",
      "mu: 4.577945268068932\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.8698950669667216\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.815805216022035\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 455 | examined:  8 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.6611077409797211\n",
      "reward: 6.120297418950951\n",
      "mu: 6.781405159930673\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 2000-04-03] Legal experts and federal officials maintain that Reno can allow the boy to be sent back to Cuba before the appeal is heard. []\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "\n",
      "nclusters 12 reward: 4.788926994824799\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2014-04-20] BY YOU []\n",
      "[Posted: 2014-03-22] Photo: Another favourite meal today. [today]\n",
      "[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name. [early 1990]\n",
      "[Posted: 2000-01-13] Congress reconvenes Jan. 24. [Jan. 24]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign. [90, 2007]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-04-20] BY YOU\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-03-22] Photo: Another favourite meal today.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-13] Congress reconvenes Jan. 24.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name.', 'perturb': 'early 1990 == 1990', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings.', 'perturb': 'Sept. 2 == 1998-09-02', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-01-13] Congress reconvenes Jan. 24.', 'perturb': 'Jan. 24 == 2000-01-24', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-03-22] Photo: Another favourite meal today.', 'perturb': 'today == 2014-03-22', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-04-20] BY YOU', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (30): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", '1996 == 1996', 'Eligible')\n",
      "\t('[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'May 26, 1980 == 1980-05-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', '1992 == 1992', 'Eligible')\n",
      "\t('[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'February 26 == 1999-02-26', 'Eligible')\n",
      "\t('[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'today == 2014-01-12', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.', 'next year == 2014', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.', '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!', 'the day == 2015-02-11', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name.', 'early 1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings.', 'Sept. 2 == 1998-09-02', 'Eligible')\n",
      "\t('[Posted: 2000-01-13] Congress reconvenes Jan. 24.', 'Jan. 24 == 2000-01-24', 'Eligible')\n",
      "\t('[Posted: 2014-03-22] Photo: Another favourite meal today.', 'today == 2014-03-22', 'Eligible') \n",
      "| Negative Examples (8): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\", 'N/A', '')\n",
      "\t('[Posted: 2015-02-02] Before that, did you know that...', 'N/A', '')\n",
      "\t('[Posted: 2014-04-20] BY YOU', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 7\n",
      "Core templates: [DATE]\n",
      "Number of clusters: 12\n",
      "--- CLUSTER ----\n",
      "cluster size: 74 | examined:  6 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.7786297964722373\n",
      "reward: 4.30406509320417\n",
      "mu: 5.082694889676407\n",
      "[Posted: 2013-03-22] Dr Lewis-Jones, the former curator at the Scott Polar Research Institute at the University of Cambridge, who first met Mr Lowe in 2005, called him a \"hero\". [2005]\n",
      "[Posted: 2013-03-22] Speaking to the BBC in 1995, Mr Lowe said of his Antarctic adventure: \"We estimated we could do it in 100 days, and we got across on the 99th day. [100 days, 1995, the 99th day]\n",
      "[Posted: 2013-03-22] \"In 2003 BP invested around $8bn in cash, shares and assets in the formation of TNK-BP,\" the oil giant said. [2003]\n",
      "[Posted: 2013-03-22] It invested in TNK-BP in 2003. [2003]\n",
      "[Posted: 1990-08-15] Saddam appeared to accept a border demarcation treaty he had rejected in peace talks following the August 1988 cease-fire of the eight-year war with Iran. [eight-year, August 1988]\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 1998-02-27] Both U.S. and British officials filed objections to the court's jurisdiction in 1995, claiming Security Council resolutions imposed on Lybia to force the suspects' extradition overruled a 1971 Convention which gives Libya the right to try the men. [1995, 1971]\n",
      "[Posted: 1998-03-01] Since 1985 _ when the Israelis created a security buffer zone southern Lebanon _ [1985]\n",
      "[Posted: 1998-03-06] The Security Council has said it will not lift the sweeping sanctions imposed on Iraq after its 1990 invasion of Kuwait until the U.N. inspectors certify that Baghdad has eliminated its weapons of mass destruction. [1990]\n",
      "[Posted: 1998-06-26] about 274,500 marks in 1995, but gave a false address for him. [1995]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.348626367776929\n",
      "reward: 3.258096538021482\n",
      "mu: 4.606722905798411\n",
      "[Posted: 1998-02-13] Former prime minister Paul Keating, who put the republic issue in the spotlight in his unsuccessful 1996 campaign for re-election, welcomed the result. [1996]\n",
      "[Posted: 1998-02-19] But the group began to fall apart in mid-1996 after the defection of one of its top leaders, Ieng Sary. [mid-1996]\n",
      "[Posted: 1998-02-19] Howes had been working for the Britain-based Mines Advisory Group when he was abducted with his Cambodian interpreter Houn Hourth in March 1996. [March 1996]\n",
      "[Posted: 1998-02-19] The Foreign Office said it had informed the family of Howes, 37 years old when he was kidnapped, that he probably died within weeks or months of his capture on March 26, 1996. [37 years old, weeks, March 26, 1996]\n",
      "[Posted: 1998-02-27] Foreign ministers of member-states meeting in the Ethiopian capital agreed to set up a seven-member panel to investigate who shot down Rwandan President Juvenal Habyarimana's plane on April 6, 1994. [April 6, 1994]\n",
      "[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996. [1996]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 1989-10-30] The issue, which is puttable back to the company in 1999, was priced at a spread of 110 basis points above the Treasury's 10-year note. [1999, 10-year]\n",
      "[Posted: 1989-10-30] Rated single-B-1 by Moody's Investors Service Inc. and single-B-plus by Standard amp Poor's Corp., the issue will be sold through underwriters led by Goldman, Sachs amp Co. Hertz Corp. -- $100 million of senior notes due Nov. 1, 2009, priced at par to yield 9%. [Nov. 1, 2009]\n",
      "[Posted: 1989-10-30] The preferred shares will carry a floating annual dividend equal to 72% of the 30-day bankers' acceptance rate until Dec. 31, 1994. [30-day, Dec. 31, 1994]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 67 | examined:  5 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.8529462069470015\n",
      "reward: 4.204692619390966\n",
      "mu: 5.057638826337968\n",
      "[Posted: 2013-03-22] she thought her husband devised the plan after he was fired from his job in July. [July]\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 2013-03-22] Evana Roth told CNN in August [August]\n",
      "[Posted: 2013-03-22] Raymond Roth's attorney, Brian Davis, denied in August that Roth had involved his son in the scheme. [August]\n",
      "[Posted: 2013-03-22] A four-week, phased closure of the 149 control towers will begin on April 7, the FAA said. [April 7, four-week]\n",
      "[Posted: 2013-03-18] Microsoft said it has identified three companies for the China program to run through June. [June]\n",
      "[Posted: 1989-10-30] Waxman Industries Inc. said holders of $6,542,000 face amount of its 6 1/4% convertible subordinated debentures, due March 15, 2007, have elected to convert the debt into about 683,000 common shares. [March 15, 2007]\n",
      "[Posted: 1998-08-13] ``The incidents of Aug. 7 underscore that terrorists know no boundaries, and that the suppression of international terrorism, the arrest, the conviction and the punishment of its perpetrators are essential to the maintenance of international peace and security,'' said the U.S. Deputy Ambassador Peter Burleigh. [Aug. 7]\n",
      "[Posted: 1998-08-13] The almost simultaneous attacks Aug. 7 at the U.S. embassies in Nairobi, Kenya, and Dar es Salaam, Tanzania, killed 257 people and injured more than 5,500. [Aug. 7]\n",
      "[Posted: 1998-08-18] she would produce new aid for their countries, where the Aug. 7 terrorist blasts killed 257 people in Nairobi and Dar es Salaam. [Aug. 7]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 112 | examined:  6 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.7786297964722373\n",
      "reward: 4.718498871295094\n",
      "mu: 5.497128667767331\n",
      "[Posted: 1998-08-18] left Pakistan today on orders from Washington following a ``pattern of threats'' against Americans there since the Africa bombings. [today]\n",
      "[Posted: 1999-10-08] The suspect -- Khalfan Khamis Mohamed -- was scheduled to appear before a U.S. magistrate judge in Manhattan at midday, according to a statement today by U.S. Attorney Mary Jo White. [today]\n",
      "[Posted: 1999-10-08] It was not immediately known if the arrest announced today [today]\n",
      "[Posted: 1999-10-08] The Cape Argus newspaper reported today that a Tanzanian man was arrested, and that authorities were searching for accomplices. [today]\n",
      "[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers. [today]\n",
      "[Posted: 2000-04-03] Gonzalez, the boy's stepmother, his baby half-brother, a dozen classmates and some adults planned to apply for American visas today at the U.S. Interests Section in Havana, the American mission here. [today]\n",
      "[Posted: 2000-04-03] ''I am willing to leave tomorrow, absolutely alone and transport myself to where the child is,'' Castro read from a letter signed by Gonzalez. [tomorrow]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 2000-04-17] MIAMI (AP) --\n",
      "\n",
      "After a weekend of bitter accusations lobbed by both sides of the Elian Gonzalez custody battle, attention returned today to the federal judges deciding a key point in the international case. [today, a weekend]\n",
      "[Posted: 2000-04-03] ``To that end, we'll be back tomorrow to continue our negotiations.'' [tomorrow]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 27 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.348626367776929\n",
      "reward: 3.295836866004329\n",
      "mu: 4.644463233781258\n",
      "[Posted: 2013-03-18] In the U.S., 11 companies were selected last year for the accelerator's first three-month class in Seattle, out of nearly 500 applicants. [three-month, last year]\n",
      "[Posted: 2013-03-21] What has startled the medical community even more is what Leon did this month in Beaumont, Texas. [this month]\n",
      "[Posted: 2013-03-22] Health insurers are privately warning brokers that premiums for many individuals and small businesses could increase sharply next year because of the health-care overhaul law, with the nation's biggest firm projecting that rates could more than double for some consumers buying their own plans. [next year]\n",
      "[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate. [next year]\n",
      "[Posted: 2013-03-21] Greece may well have been too big to fail last year, but Cyprus, which creates less than one-half percent of the euro zone's gross domestic product, is certainly not. [last year]\n",
      "[Posted: 2013-03-21] The ruling does not necessarily mean that Mr. Sarkozy, who lost his re-election bid last May and with it his presidential immunity from prosecution, will stand trial. [last May]\n",
      "[Posted: 2013-03-21] This year, all four of the female Senate Republicans split with their party and voted with Senate Democrats to reauthorize the Violence Against Women Act, which had lapsed during the last Congress. [This year]\n",
      "[Posted: 2013-03-21] One of the biggest bills to pass the Senate last year was farm legislation led by Senator Debbie Stabenow, a Michigan Democrat who presides over the agriculture committee. [last year]\n",
      "[Posted: 1989-10-27] Mr. Fournier said Navigation Mixte's 1989 unconsolidated, or parent-company, profit is likely to be 4.7 billion francs ($754.4 million), up from 633.8 million francs last year. [last year, 1989]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 38 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.348626367776929\n",
      "reward: 3.6375861597263857\n",
      "mu: 4.986212527503315\n",
      "[Posted: 2013-03-22] One exception was the swine flu pandemic of 2009-2010, when 348 children died. [2009-2010]\n",
      "[Posted: 2013-03-18] Microsoft Corp. broke sales records in 2010 when it released its Kinect - a movement-tracking device that enabled Xbox users to play their favorite games through gestures alone, without need of a controller. [2010]\n",
      "[Posted: 2013-03-21] That was one second slower than his personal record in the 26.2-mile event, set days before he underwent brain surgery in early 2011. [early 2011, days]\n",
      "[Posted: 2013-03-22] Mr. Erdogan has long sought an apology for the raid in May 2010 on the Mavi Marmara, which was part of a flotilla that sought to break Israel's blockade of Gaza. [May 2010]\n",
      "[Posted: 2013-03-22] The Department of Health and Human Services says that the law will \"make health-care coverage more affordable and accessible,\" pointing to a 2009 analysis by the Congressional Budget Office that says average individual premiums, on an apples-to-apples basis, would be lower. [2009]\n",
      "[Posted: 2013-03-22] Nine people were killed on board the Turkish aid ship, Mavi Marmara, when it was boarded by Israeli commandos while trying to transport aid supplies to Gaza in May 2010 in spite of an Israeli naval blockade. [May 2010]\n",
      "[Posted: 2013-03-22] In 2011, the AAR consortium attempted to block a drilling joint venture in the Arctic between BP and Rosneft through the courts and the plan was eventually dropped. [2011]\n",
      "[Posted: 2013-03-21] A hasty expulsion from the euro zone would make the savings of the Cypriot people all the more evanescent, once they are converted back into Cypriot pounds, the currency Cyprus used before adopting the euro in 2007. [2007]\n",
      "[Posted: 2013-03-21] Only Ireland, still struggling to recover from the banking collapse that required an international bailout in 2010, has a higher debt-to-G.D.P. ratio among euro zone countries. [2010]\n",
      "[Posted: 2013-03-21] \"This is not a Lehman,\" he said, referring to the disastrous chain reaction touched off by the collapse of Lehman Brothers in 2008. [2008]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 26 | examined:  2 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.348626367776929\n",
      "reward: 3.258096538021482\n",
      "mu: 4.606722905798411\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2013-03-21] Some seek escape in their careers, but that is no longer an option for Leon, who early this year was forced to step down as a juvenile probation officer in Travis County, Texas, a position he had held for almost seven years. [almost seven years, early this year]\n",
      "[Posted: 2013-03-22] BP agreed to sell back its 50% stake in TNK-BP to Russia's Rosneft in October in return for $17.1bn in cash and shares. [October]\n",
      "[Posted: 1989-10-30] Automatic Data Processing Inc. plans to redeem on Nov. 16 its $150 million of 6.5% convertible subordinated debentures due March 1, 2011. [Nov. 16, March 1, 2011]\n",
      "[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings. [Sept. 2]\n",
      "[Posted: 2000-01-06] Found clinging to an inner tube off the coast of Florida in late November, Elian has been the subject of an international custody battle. [late November]\n",
      "[Posted: 2000-01-07] It was the most personal and emotional of many held since early December, when Cuban President Fidel Castro promised mass [early December]\n",
      "[Posted: 2000-01-15] The protest marked a return to the larger demonstrations of early December, when hundreds of thousands of people rallied in some of Cuba's biggest gatherings since the triumph of the revolution that brought President Castro to power 41 years ago. [41 years ago, early December]\n",
      "[Posted: 2000-01-15] Elian, the boy at the center of the international dispute, was found clinging to an inner tube Nov. 25 off the coast of Florida after his mother, stepfather and others died in a failed [Nov. 25]\n",
      "[Posted: 2000-01-28] Fidel Castro's government has been using such traditional political events -- along with other rallies almost every day -- to draw attention to the case of Elian, who was rescued Nov. 25 while clinging to an inner tube. [Nov. 25]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 6 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.9072456998840988\n",
      "reward: 1.791759469228055\n",
      "mu: 3.6990051691121537\n",
      "[Posted: 1998-02-27] Atlanta nineteen ninety-six. [nineteen ninety-six]\n",
      "[Posted: 1998-02-27] January nineteen ninety-seven. [January nineteen ninety-seven]\n",
      "[Posted: 1998-02-27] Army of god letters claim responsibility for the Atlanta abortion clinic bombing, a nineteen ninety-seven attack on a gay lounge and the Birmingham assault. [nineteen ninety-seven]\n",
      "[Posted: 1998-01-15] Keating's convictions were thrown out in nineteen ninety-six on a technicality. [nineteen ninety-six]\n",
      "[Posted: 1998-01-15] In nineteen ninety-one Charles Keating was convicted in state court of helping to defraud thousands of investors who bought high risk junk bonds sold by Keating's employees at Lincoln savings and loan. [nineteen ninety-one]\n",
      "[Posted: 1998-01-21] The city could have used some special protection in nineteen seventy-nine when the Soviet Union invaded Afghanistan. [nineteen seventy-nine]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.9072456998840988\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.853155848939412\n",
      "[Posted: 2013-03-22] Sir Edmund Hillary and Tenzing Norgay to the summit in 1953. [1953]\n",
      "[Posted: 2013-03-22] The last British climbing member of the 1953 team, Mike Westmacott, died last June. [1953, last June]\n",
      "[Posted: 2013-03-22] The last surviving member of the team which first conquered Everest in 1953 has died in a Derbyshire nursing home. [1953]\n",
      "[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon. [February 1947]\n",
      "[Posted: 1999-03-12] in 1949, a time when the West was intent on halting the westward spread of Soviet-led communism -- a threat Winston Churchill warned about in his famous ``Iron Curtain'' speech delivered on March 5, 1946, at Westminster College in Fulton, Mo., 130 miles east of here. [1949, March 5, 1946]\n",
      "[Posted: 2000-01-24] He was the 456th person to be placed on the FBI's most wanted list, which began in 1950. [1950]\n",
      "[Posted: 2000-04-01] The demonstrators, wearing T-shirts with Elian's portrait, waved red, white and blue Cuban flags on the shore of the community of Niquero, where the Granma landed on Dec. 2, 1956, with 82 armed men led by Fidel Castro. [Dec. 2, 1956]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 15 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.9072456998840988\n",
      "reward: 2.70805020110221\n",
      "mu: 4.615295900986309\n",
      "[Posted: 2013-10-18]  []\n",
      "[Posted: 2015-02-28]  []\n",
      "[Posted: 2015-02-07]  []\n",
      "[Posted: 2013-10-25]  []\n",
      "[Posted: 2014-11-29]  []\n",
      "[Posted: 2015-01-31]  []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2014-10-23]  []\n",
      "[Posted: 2014-06-30]  []\n",
      "[Posted: 2015-01-23]  []\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 7 | examined:  1 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 1.9072456998840988\n",
      "reward: 1.9459101490553132\n",
      "mu: 3.853155848939412\n",
      "[Posted: 2013-03-21] When I first started just six years ago, it was unusual to have a woman managing a bill. [just six years ago]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "[Posted: 2015-03-21] Her last run was 24 years ago before big sis was born. [24 years ago]\n",
      "[Posted: 2015-04-01] Four years ago, on 1st April. [1st April, Four years ago]\n",
      "[Posted: 2015-04-20] This dream was logged months ago, found in my notes. [months ago]\n",
      "[Posted: 2014-07-09] Photo: One year ago, #Singapore was suffering from a massive #haze situation and this fallen, forgotten... [One year ago]\n",
      "[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat. [2 years ago]\n",
      "\n",
      "--- CLUSTER ----\n",
      "cluster size: 455 | examined:  9 | succeeded:  0\n",
      "accuracy: 0.0\n",
      "sample_term: 0.6357485666280329\n",
      "reward: 6.120297418950951\n",
      "mu: 6.756045985578984\n",
      "[Posted: 2000-01-28] The Cuban leader said Elian had been especially loved by his parents because the mother had earlier suffered seven miscarriages. []\n",
      "[Posted: 2000-01-28] He placed the blame on Lazaro Rafael Munero, who apparently organized the ill-fated journey on which Elian's mother Elisabeth Brotons and 10 other people -- including Munero -- died. []\n",
      "[Posted: 2000-04-05] Elian's mother perished along with 10 others when their boat sank during the crossing from Cuba to the United States. []\n",
      "[Posted: 2000-01-06] and just as quickly embraced as a pawn in the poisonous estrangement between Fidel Castro's regime and its opponents in exile. []\n",
      "[Posted: 2000-01-13] privation or oppression in Fidel Castro's failed Communist state. []\n",
      "[Posted: 1998-04-18] With American astronaut Jon McBride, Farkas set up an American-Hungarian joint venture called Orion 1980, manufacturing space-travel related technology. []\n",
      "[Posted: 1998-04-18] Farkas will move to the company's U.S. headquarters. []\n",
      "[Posted: 2000-04-03] Legal experts and federal officials maintain that Reno can allow the boy to be sent back to Cuba before the appeal is heard. []\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "[Posted: 1999-05-07] Slepian's killer is still at large. []\n",
      "\n",
      "nclusters 12 reward: 4.629879567383783\n",
      " --- [Diversity] selected input: ----\n",
      "[Posted: 2000-04-14] Juanita Castro, who arrived in Miami in 1961, believes the custody of the child should be worked out between his family members. [1961]\n",
      "[Posted: 2014-12-05] Team building day for our company today. [today]\n",
      "[Posted: 1989-10-26] Mr. Lortie joined Provigo in 1985 and spearheaded the company's drive to grow outside its traditional food business. [1985]\n",
      "[Posted: 2014-04-20] April 2014. [April 2014]\n",
      "[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign. [90, 2007]\n",
      "[Posted: 1999-05-06] Investigators would not divulge the evidence against Kopp but said last month's discovery of a scope-equipped rifle buried near the Slepian home represented a major breakthrough. [last month's]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-14] Juanita Castro, who arrived in Miami in 1961, believes the custody of the child should be worked out between his family members.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-12-05] Team building day for our company today.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-26] Mr. Lortie joined Provigo in 1985 and spearheaded the company's drive to grow outside its traditional food business.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-04-20] April 2014.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': \"[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign.\", 'perturb': '2007 == 2007', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 1989-10-26] Mr. Lortie joined Provigo in 1985 and spearheaded the company's drive to grow outside its traditional food business.\", 'perturb': '1985 == 1985', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-04-14] Juanita Castro, who arrived in Miami in 1961, believes the custody of the child should be worked out between his family members.', 'perturb': '1961 == 1961', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-04-20] April 2014.', 'perturb': 'April 2014 == 2014-04', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-12-05] Team building day for our company today.', 'perturb': 'day == 2014-12-05 | today == 2014-12-05', 'subcategory': '', 'status': 'positive'})\n",
      "acccbf2534ee4686a3d2233c69396e61\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (35): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", '1996 == 1996', 'Eligible')\n",
      "\t('[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'May 26, 1980 == 1980-05-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', '1992 == 1992', 'Eligible')\n",
      "\t('[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'February 26 == 1999-02-26', 'Eligible')\n",
      "\t('[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'today == 2014-01-12', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.', 'next year == 2014', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.', '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!', 'the day == 2015-02-11', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name.', 'early 1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings.', 'Sept. 2 == 1998-09-02', 'Eligible')\n",
      "\t('[Posted: 2000-01-13] Congress reconvenes Jan. 24.', 'Jan. 24 == 2000-01-24', 'Eligible')\n",
      "\t('[Posted: 2014-03-22] Photo: Another favourite meal today.', 'today == 2014-03-22', 'Eligible')\n",
      "\t(\"[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign.\", '2007 == 2007', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Lortie joined Provigo in 1985 and spearheaded the company's drive to grow outside its traditional food business.\", '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2000-04-14] Juanita Castro, who arrived in Miami in 1961, believes the custody of the child should be worked out between his family members.', '1961 == 1961', 'Eligible')\n",
      "\t('[Posted: 2014-04-20] April 2014.', 'April 2014 == 2014-04', 'Eligible')\n",
      "\t('[Posted: 2014-12-05] Team building day for our company today.', 'day == 2014-12-05 | today == 2014-12-05', 'Eligible') \n",
      "| Negative Examples (8): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\", 'N/A', '')\n",
      "\t('[Posted: 2015-02-02] Before that, did you know that...', 'N/A', '')\n",
      "\t('[Posted: 2014-04-20] BY YOU', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "0it [00:00, ?it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Scattershot checkpoint: 43\n",
      "3dc31b2f44694e9ca11e113ca1a12105\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (35): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2015-04-01] Your center of gravity is strong enough today to withstand a c...', 'today == 2015-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-06-13] Might bump into you during my reservist in September?', 'September == 2014-09', 'Eligible')\n",
      "\t('[Posted: 2014-12-24] This time last year, I had one of the best family Xmas dinner/celebration with The Baileys.', 'last year == 2013 | Xmas == 2014-12-25', 'Eligible')\n",
      "\t('[Posted: 2015-03-17] Singapore National Award Winner Revealed for 2015 Sony World Photography Awards: Singapore National Award Winn...', '2015 == 2015', 'Eligible')\n",
      "\t('[Posted: 1998-02-27] January nineteen ninety-seven.', 'January nineteen ninety-seven == 1997-01', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2014-08-06] Rainbow Serpent Festival, there were 30,000 Facebook 'likes' 2 years ago when we had a chat.\", '2 years ago == 2012-08-06', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] Evana Roth told CNN in August', 'August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 1989-10-27] In addition, the bank has an option to buy a 30.84% stake in BIP from Societe Generale after Jan. 1, 1990 at 1,015 francs a share.', 'Jan. 1, 1990 == 1990-01-01', 'Eligible')\n",
      "\t('[Posted: 2000-04-24] Elian Gonzalez to his father was confirmed over the weekend decision of his Miami relatives and their Republican allies to further politicize what ought to be a straightforward child-custody case.', 'the weekend == 2000-04-22', 'Eligible')\n",
      "\t('[Posted: 2014-02-26] Sign up and shop with us at http://t.co/MsoZPj8901 today and HandM Gift Voucher could be yours!', 'today == 2014-02-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] The offer was automatically triggered by the recent sale of Control Data\\'s Imprimis disk-drive business to Seagate Technology Inc.\\n\\nMr. Perlman, who is also acting chief financial officer and the odds-on favorite to become the next chief executive, said the company is achieving \"modest positive cash flow from operations, and we expect that to continue into 1990.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-01] ''Elian today is the symbol of our unity,'' Castro said to cheers.\", 'today == 2000-04-01', 'Eligible')\n",
      "\t('[Posted: 2014-01-23] Kick start 2014 with Michael Sutton for Locks and Binds on 26 Jan at Pure Yoga Chevron House!', '2014 == 2014 | 26 Jan == 2014-01-26', 'Eligible')\n",
      "\t('[Posted: 2013-04-05] Fitness Circle Flow and Postural Analysis Workshops on 15 April 2013.', '15 April 2013 == 2013-04-15', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] A major goal of Kuchma's four-day state visit was the signing of a 10-year economic program aimed at doubling the two nations' trade turnover, which fell to dlrs 14 billion last year, down dlrs 2.5 billion from 1996.\", '1996 == 1996', 'Eligible')\n",
      "\t('[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980.', 'May 26, 1980 == 1980-05-26', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] Until recently, Kellogg had been telling its sales force and Wall Street that by 1992 it intended to achieve a 50% share of market, measured in dollar volume.', '1992 == 1992', 'Eligible')\n",
      "\t('[Posted: 1999-02-27] WARSAW, February 26 (Xinhua) --\\n\\nThe presidents of Poland and the Czech Republic have signed', 'February 26 == 1999-02-26', 'Eligible')\n",
      "\t('[Posted: 2014-01-12] Get fit with ShopGuru and World of Sports, Redeem your points today!', 'today == 2014-01-12', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] The projections, made in sessions with brokers and agents, provide some of the most concrete evidence yet of how much insurance companies might increase prices when major provisions of the law kick in next year - a subject of rigorous debate.', 'next year == 2014', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] But Coleco bounced back with the introduction of the Cabbage Patch dolls, whose sales hit $600 million in 1985.', '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2015-02-11] @JYHeffect Thanks for coming to Singapore for a concert on the day when I return from my Europe trip!!', 'the day == 2015-02-11', 'Eligible')\n",
      "\t('[Posted: 1989-11-02] The Midwest Financial subsidiary banks will continue to operate under their current names until early 1990, when each will adopt the First of America name.', 'early 1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 1998-09-11] On Sept. 2, police in the Comoros archipelago, off the Tanzanian coast, raided two homes and searched for a suspect in the bombings identified as Abdallah Mohammed Fadhul, a Comorian Muslim who had lived with his wife in Sudan until shortly after the bombings.', 'Sept. 2 == 1998-09-02', 'Eligible')\n",
      "\t('[Posted: 2000-01-13] Congress reconvenes Jan. 24.', 'Jan. 24 == 2000-01-24', 'Eligible')\n",
      "\t('[Posted: 2014-03-22] Photo: Another favourite meal today.', 'today == 2014-03-22', 'Eligible')\n",
      "\t(\"[Posted: 2013-03-21] a formal investigation into whether he abused the frailty of Liliane Bettencourt, 90, the heiress to the L'Oreal fortune and France's richest woman, to get funds for his 2007 presidential campaign.\", '2007 == 2007', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Lortie joined Provigo in 1985 and spearheaded the company's drive to grow outside its traditional food business.\", '1985 == 1985', 'Eligible')\n",
      "\t('[Posted: 2000-04-14] Juanita Castro, who arrived in Miami in 1961, believes the custody of the child should be worked out between his family members.', '1961 == 1961', 'Eligible')\n",
      "\t('[Posted: 2014-04-20] April 2014.', 'April 2014 == 2014-04', 'Eligible')\n",
      "\t('[Posted: 2014-12-05] Team building day for our company today.', 'day == 2014-12-05 | today == 2014-12-05', 'Eligible') \n",
      "| Negative Examples (8): \n",
      "\t('[Posted: 1998-08-18] Officials in Tanzania and Kenya, where she arrived next, also hoped', 'N/A', '')\n",
      "\t('[Posted: 2013-03-21] Estimates of the potential cost if Greece had been forced into a disorderly euro exit have ranged from 200 billion euros to 800 billion euros, given the larger exposure that the European Central Bank and European banks had to the country.', 'N/A', '')\n",
      "\t('[Posted: 2015-01-23] ', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-01] With the historic yacht Granma towering behind him, Raul Castro, younger brother of President Fidel Castro and head of Cuba's Revolutionary Armed Forces, likened the revolutionary battle to the fight for Elian, the 6-year-old boy at the center of an international custody battle.\", 'N/A', '')\n",
      "\t('[Posted: 2015-01-25] No hard core #shopping.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-04-17] Such a decision would allow the U.S. government to push for the 6-year-old boy's swift reunion in Washington with his waiting father, Juan Miguel Gonzalez, who wants to return to Cuba.\", 'N/A', '')\n",
      "\t('[Posted: 2015-02-02] Before that, did you know that...', 'N/A', '')\n",
      "\t('[Posted: 2014-04-20] BY YOU', 'N/A', '')\n",
      "        \n",
      "[]\n",
      "scattershot {'n': 43, 'score': {'identify-P': 0.0, 'identify-R': 0.0, 'identify-F': 0.0, 'value-P': 0.0, 'value-R': 0.0, 'value-F': 0.0}}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration: 0\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2000-01-05] ``But that's his home.'' []\n",
      "[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!! [today]\n",
      "[Posted: 1989-10-27] He wouldn't specify what it was. []\n",
      "[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th... []\n",
      "[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence. []\n",
      "[Posted: 2000-04-01] As a father and the grandfather of eight children -- including a boy who just turned 6, the same age as Elian -- Castro said he sympathized with the little boy's father, Juan Miguel Gonzalez. [6]\n",
      "[Posted: 1989-10-30] Mr. Junius said Nashua's \"intention is to remain an independent public company.\" []\n",
      "[Posted: 2015-02-12] Communication today was tip top guys!!!!!! [today]\n",
      "[Posted: 2014-03-22] Marmite cheese toast, eggs, banana chocolate tart, #coffee. []\n",
      "[Posted: 2013-08-28] Can you call me at 8155 four four three 9 to confirm you can do? []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-05] ``But that's his home.''\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-27] He wouldn't specify what it was.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'perturb': 'today == 2009-12-24', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': \"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': \"[Posted: 2000-01-05] ``But that's his home.''\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (4): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible') \n",
      "| Negative Examples (4): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 1\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders. []\n",
      "[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home! [today]\n",
      "[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training. [the month of April]\n",
      "[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote. []\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report. [early August]\n",
      "[Posted: 1998-02-13] Australia has been independent since 1901, but like many Commonwealth nations it still recognizes the British monarch as its head of state. [1901]\n",
      "[Posted: 2014-04-20] Photo: ... on Flickr. []\n",
      "[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed. []\n",
      "[Posted: 2013-09-27] Here's Country Managing Teacher Copper with his baby girl, Dakota Arya Crow. []\n",
      "[Posted: 2014-01-06] This past year, we are proud to have offered 65% more community classes, touching the lives of over 14,000 membe... [This past year]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'perturb': 'early August == 2012-08', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'perturb': 'the month of April == 2014-04', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'perturb': 'today == 2013-07-23', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': \"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (7): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible') \n",
      "| Negative Examples (6): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 2\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.'' [between now and Feb. 10]\n",
      "[Posted: 2015-03-01] Well, i skipped classes today. [today]\n",
      "[Posted: 2013-09-27] She was born on 23 Sep! []\n",
      "[Posted: 2013-03-04] Happy belated bday dear. []\n",
      "[Posted: 2015-04-17] Today [Today]\n",
      "[Posted: 1999-10-08] CAPE TOWN, South Africa (AP) --\n",
      "\n",
      "Another man has been arrested in connection with the bombings of U.S. embassies in Kenya and Tanzania last year [last year]\n",
      "[Posted: 2000-04-24] The relatives treated the boy like a political prop. []\n",
      "[Posted: 2014-12-31] Is anyone here as well? []\n",
      "[Posted: 2014-03-26] Didnt come school today. [today]\n",
      "[Posted: 2014-11-29]  []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-03-01] Well, i skipped classes today.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-09-27] She was born on 23 Sep!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-03-04] Happy belated bday dear.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-04-17] Today\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': \"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'perturb': 'Feb. 10 == 2000-02-10', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-09-27] She was born on 23 Sep!', 'perturb': '23 Sep == 2013-09-23', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-04-17] Today', 'perturb': 'Today == 2015-04-17', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-03-01] Well, i skipped classes today.', 'perturb': 'today == 2015-03-01', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2013-03-04] Happy belated bday dear.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (11): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible') \n",
      "| Negative Examples (7): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 3\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ... [today]\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year. [this year, 1990]\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices. [June 1994]\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son. [today, 6-year-old]\n",
      "[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World. []\n",
      "[Posted: 2000-01-06] Gonzalez has not appeared publicly since the announcement. []\n",
      "[Posted: 2014-01-03] Redeem your points today and relax with The Body Shop. [today]\n",
      "[Posted: 2013-11-04] Come on in for your Christmas shopping - we have 3 beautiful brands to choose from now. [Christmas]\n",
      "[Posted: 2013-07-27] Manokwari -... []\n",
      "[Posted: 2013-03-21] But Iram Leon stands on the sidelines of his own race against time. []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-04-03] HAVANA (AP) --\n",
      "\n",
      "In an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': \"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'perturb': 'June 1994 == 1994-06', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', 'perturb': '1990 == 1990', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'perturb': 'today == 2000-04-03', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'perturb': 'today == 2014-08-28', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (15): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible') \n",
      "| Negative Examples (8): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 4\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 1999-05-06] His whereabouts are unknown. []\n",
      "[Posted: 1989-10-26] Other firms \"are dealing with the masses. []\n",
      "[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989. [June 1989]\n",
      "[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993. [1993]\n",
      "[Posted: 2015-04-11] It feels as if the world is your playground today with so many... [today]\n",
      "[Posted: 1998-10-25] Since 1993, three doctors, including Slepian, three clinic employees and a clinic escort have been murdered. [1993]\n",
      "[Posted: 2013-03-22] \"There needs to be a way for me to find out how things are going. []\n",
      "[Posted: 1989-10-30] Revenue was C$291.6 million, up from C$252 million in 1988. [1988]\n",
      "[Posted: 1998-04-18] Farkas, an air force captain, was sent into space on board the Soyuz 36 on May 26, 1980. [May 26, 1980]\n",
      "[Posted: 2013-03-22] Now, Lockheed Martin which bought an early version of such a computer from the Canadian company D-Wave Systems two years ago is confident enough in the technology to upgrade it to commercial scale, becoming the first company to use quantum computing as part of its business. [two years ago]\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1999-05-06] His whereabouts are unknown.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-26] Other firms \"are dealing with the masses.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-04-11] It feels as if the world is your playground today with so many...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'perturb': 'June 1989 == 1989-06', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', 'perturb': '1993 == 1993', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'perturb': 'today == 2015-04-11', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 1999-05-06] His whereabouts are unknown.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (18): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'June 1989 == 1989-06', 'Eligible')\n",
      "\t('[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', '1993 == 1993', 'Eligible')\n",
      "\t('[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'today == 2015-04-11', 'Eligible') \n",
      "| Negative Examples (10): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "\t('[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'N/A', '')\n",
      "\t('[Posted: 1999-05-06] His whereabouts are unknown.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 5\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 1999-03-13] were also Poland and the Czech Republic. []\n",
      "[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today! [today]\n",
      "[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980. [1980, annually]\n",
      "[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed. []\n",
      "[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya. []\n",
      "[Posted: 2013-09-18] We can't wait for our new Yoga studio to open in Shanghai next month! [next month]\n",
      "[Posted: 1998-04-02] Of the eight victims, three were stabbed, two were strangled, two were beaten to death and one was asphyxiated, he said, and these different methods of killing and other evidence seem to indicate that the eight cases are not related. []\n",
      "[Posted: 1989-11-02] But revenue declined to $3 billion from $3.2 billion. []\n",
      "[Posted: 2013-03-22] This flu season started in early December, a month earlier than usual, and peaked by the end of year. [the end of year, early December, a month earlier]\n",
      "[Posted: 2000-04-24] The father can remain here, but he can also return to Cuba if he wishes. []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1999-03-13] were also Poland and the Czech Republic.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.', 'perturb': '1980 == 1980', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!', 'perturb': 'today == 2014-11-10', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 1999-03-13] were also Poland and the Czech Republic.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (20): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'June 1989 == 1989-06', 'Eligible')\n",
      "\t('[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', '1993 == 1993', 'Eligible')\n",
      "\t('[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'today == 2015-04-11', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.', '1980 == 1980', 'Eligible')\n",
      "\t('[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!', 'today == 2014-11-10', 'Eligible') \n",
      "| Negative Examples (13): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "\t('[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'N/A', '')\n",
      "\t('[Posted: 1999-05-06] His whereabouts are unknown.', 'N/A', '')\n",
      "\t('[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.', 'N/A', '')\n",
      "\t('[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.', 'N/A', '')\n",
      "\t('[Posted: 1999-03-13] were also Poland and the Czech Republic.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 6\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve... [today]\n",
      "[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong. []\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation. [2000]\n",
      "[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba. [1959, 1996]\n",
      "[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States. []\n",
      "[Posted: 1989-10-30] Mr. Junius said Nashua's \"intention is to remain an independent public company.\" []\n",
      "[Posted: 2013-02-11] :: We r the red team yesterday. [yesterday]\n",
      "[Posted: 1989-10-31] It has said it hopes to control 5% of jewelry business in the U.S. by 1992; currently [1992]\n",
      "[Posted: 1999-05-07] 1990 for protesting abortion. [1990]\n",
      "[Posted: 2000-01-07] Elian's father, his four grandparents and his great-grandmother began weeping as they sat in a row of chairs facing the stage as the group sang of the boy's mother. []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve...\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': '[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation.', 'perturb': '2000 == 2000', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', 'perturb': '1996 == 1996 | 1959 == 1959', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve...\", 'perturb': 'today == 2015-01-03', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (23): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'June 1989 == 1989-06', 'Eligible')\n",
      "\t('[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', '1993 == 1993', 'Eligible')\n",
      "\t('[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'today == 2015-04-11', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.', '1980 == 1980', 'Eligible')\n",
      "\t('[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!', 'today == 2014-11-10', 'Eligible')\n",
      "\t('[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation.', '2000 == 2000', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve...\", 'today == 2015-01-03', 'Eligible') \n",
      "| Negative Examples (15): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "\t('[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'N/A', '')\n",
      "\t('[Posted: 1999-05-06] His whereabouts are unknown.', 'N/A', '')\n",
      "\t('[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.', 'N/A', '')\n",
      "\t('[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.', 'N/A', '')\n",
      "\t('[Posted: 1999-03-13] were also Poland and the Czech Republic.', 'N/A', '')\n",
      "\t('[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States.', 'N/A', '')\n",
      "\t('[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n",
      "Iteration: 7\n",
      " --- [Random] selected input: ----\n",
      "[Posted: 2014-05-25] great moves, sinc but no good, man. []\n",
      "[Posted: 1998-02-19] ``We will continue to do everything we can to establish what has happened.'' []\n",
      "[Posted: 1989-10-26] Mr. LeGere attributed the earnings increase to growth in the company's longhaul trucking insurance lines and the ability to keep premium rates firm. []\n",
      "[Posted: 2013-10-18] Who's going to 'Anti-aging Yoga' with Prakash Singh Bisht 19-20 Oct at Chevron House? []\n",
      "[Posted: 2014-10-14] Samsung Christmas Gift Guide: A Little Something for Everyone in the Family: []\n",
      "[Posted: 2014-10-12] #HiCollage @fotorusofficial MORE DELAYED POSTS: CATCHING UP ON SLEEP, HALLOWEEN SHOW FOR HSBC FAMILY... [HALLOWEEN]\n",
      "[Posted: 2000-04-17] Many worried their efforts to keep the boy in Miami would fail today, the 39th anniversary of the Bay of Pigs fiasco, an aborted invasion of Cuba by CIA-trained exiles that left much bitterness among the Cuban-American community. [today]\n",
      "[Posted: 1999-10-08] Bin Laden is accused of masterminding the attack, and is on the FBI's 10 Most Wanted List. []\n",
      "[Posted: 2015-03-11]  []\n",
      "[Posted: 2013-03-22] The projected increases are at odds with what the Obama Administration says consumers should be expecting overall in terms of cost. []\n",
      "\n",
      "--- Selected by LLM similarities: ----\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-05-25] great moves, sinc but no good, man.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1998-02-19] ``We will continue to do everything we can to establish what has happened.''\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 1989-10-26] Mr. LeGere attributed the earnings increase to growth in the company's longhaul trucking insurance lines and the ability to keep premium rates firm.\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2013-10-18] Who's going to 'Anti-aging Yoga' with Prakash Singh Bisht 19-20 Oct at Chevron House?\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "-------------- TEST CASE -----------\n",
      "[Posted: 2014-10-14] Samsung Christmas Gift Guide: A Little Something for Everyone in the Family:\n",
      "------------------------------------\n",
      "| PREDICTIONS |\n",
      "\n",
      "| TEXT_OVERLAP | -1\n",
      "| STATUS | ExampleStatus.SELECTED\n",
      "------------------------------------\n",
      "\n",
      "\n",
      "Munch({'orig': \"[Posted: 2013-10-18] Who's going to 'Anti-aging Yoga' with Prakash Singh Bisht 19-20 Oct at Chevron House?\", 'perturb': '19 == 2013-10-19 | 20 Oct == 2013-10-20', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': '[Posted: 2014-10-14] Samsung Christmas Gift Guide: A Little Something for Everyone in the Family:', 'perturb': 'Christmas == 2014-12-25', 'subcategory': '', 'status': 'positive'})\n",
      "Munch({'orig': \"[Posted: 1998-02-19] ``We will continue to do everything we can to establish what has happened.''\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': \"[Posted: 1989-10-26] Mr. LeGere attributed the earnings increase to growth in the company's longhaul trucking insurance lines and the ability to keep premium rates firm.\", 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "Munch({'orig': '[Posted: 2014-05-25] great moves, sinc but no good, man.', 'perturb': 'N/A', 'subcategory': '', 'status': 'negative'})\n",
      "f36695e1b86c40808edf9194de5d9f7c\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (25): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'June 1989 == 1989-06', 'Eligible')\n",
      "\t('[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', '1993 == 1993', 'Eligible')\n",
      "\t('[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'today == 2015-04-11', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.', '1980 == 1980', 'Eligible')\n",
      "\t('[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!', 'today == 2014-11-10', 'Eligible')\n",
      "\t('[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation.', '2000 == 2000', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve...\", 'today == 2015-01-03', 'Eligible')\n",
      "\t(\"[Posted: 2013-10-18] Who's going to 'Anti-aging Yoga' with Prakash Singh Bisht 19-20 Oct at Chevron House?\", '19 == 2013-10-19 | 20 Oct == 2013-10-20', 'Eligible')\n",
      "\t('[Posted: 2014-10-14] Samsung Christmas Gift Guide: A Little Something for Everyone in the Family:', 'Christmas == 2014-12-25', 'Eligible') \n",
      "| Negative Examples (18): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "\t('[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'N/A', '')\n",
      "\t('[Posted: 1999-05-06] His whereabouts are unknown.', 'N/A', '')\n",
      "\t('[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.', 'N/A', '')\n",
      "\t('[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.', 'N/A', '')\n",
      "\t('[Posted: 1999-03-13] were also Poland and the Czech Republic.', 'N/A', '')\n",
      "\t('[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States.', 'N/A', '')\n",
      "\t('[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong.', 'N/A', '')\n",
      "\t(\"[Posted: 1998-02-19] ``We will continue to do everything we can to establish what has happened.''\", 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-26] Mr. LeGere attributed the earnings increase to growth in the company's longhaul trucking insurance lines and the ability to keep premium rates firm.\", 'N/A', '')\n",
      "\t('[Posted: 2014-05-25] great moves, sinc but no good, man.', 'N/A', '')\n",
      "        \n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "0it [00:00, ?it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Baseline checkpoint: 43\n",
      "2aa0d90356654e379e108a669badfd03\n",
      "Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\n",
      "| Positive Examples (25): \n",
      "\t('[Posted: 2015-02-16] Understanding Green Labelling (Leed and Green Mark), 27 February 2015.', '27 February 2015 == 2015-02-27', 'Eligible')\n",
      "\t(\"[Posted: 1998-02-27] Seventy-five million copies of the rifle have been built since it entered production in February 1947, making it history's most widely distributed weapon.\", 'February 1947 == 1947-02', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-26] Mr. Schwarz also said costs associated with U.S. Trust's planned move to midtown Manhattan from Wall Street will continue to be a drag on earnings through 1990.\", '1990 == 1990', 'Eligible')\n",
      "\t('[Posted: 2009-12-24] Walking down the most Christmassy street here today with my cousins!!', 'today == 2009-12-24', 'Eligible')\n",
      "\t('[Posted: 2013-03-22] State police arrested both men in early August on charges of insurance fraud, conspiracy and filing a false report.', 'early August == 2012-08', 'Eligible')\n",
      "\t('[Posted: 2014-04-15] Special Class for the month of April: Chair and Reformer Circuit Training.', 'the month of April == 2014-04', 'Eligible')\n",
      "\t(\"[Posted: 2013-07-23] :: Iftar for today : cooked fried kway teow for the family :: @ Nadia's Stitchy Home!\", 'today == 2013-07-23', 'Eligible')\n",
      "\t(\"[Posted: 2000-01-07] ``This gives him the protection that he will not be repatriated to Cuba between now and Feb. 10.''\", 'Feb. 10 == 2000-02-10', 'Eligible')\n",
      "\t('[Posted: 2013-09-27] She was born on 23 Sep!', '23 Sep == 2013-09-23', 'Eligible')\n",
      "\t('[Posted: 2015-04-17] Today', 'Today == 2015-04-17', 'Eligible')\n",
      "\t('[Posted: 2015-03-01] Well, i skipped classes today.', 'today == 2015-03-01', 'Eligible')\n",
      "\t(\"[Posted: 1989-10-30] Only McCaw's proposal requires the company to begin an auction process in June 1994 for remaining shares at third-party prices.\", 'June 1994 == 1994-06', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] Capital expenditure in 1990 will rise slightly, Mr. Marous said, from an estimated $470 million this year.', '1990 == 1990', 'Eligible')\n",
      "\t(\"[Posted: 2000-04-03] HAVANA (AP) --\\n\\nIn an apparent bid to show flexibility in the campaign to return Elian Gonzalez to Cuba, President Fidel Castro said the boy's father has offered to travel alone today to the United States to pick up his 6-year-old son.\", 'today == 2000-04-03', 'Eligible')\n",
      "\t('[Posted: 2014-08-28] Photoshoot for NYP today was awesome and fun with this bunch of friends from different diplomas! ...', 'today == 2014-08-28', 'Eligible')\n",
      "\t('[Posted: 1989-10-26] The earnings-per-share figures reflect a 25% stock dividend in June 1989.', 'June 1989 == 1989-06', 'Eligible')\n",
      "\t('[Posted: 1999-10-24] included the lighting of candles for the seven people killed and 12 people injured in abortion-related violence since 1993.', '1993 == 1993', 'Eligible')\n",
      "\t('[Posted: 2015-04-11] It feels as if the world is your playground today with so many...', 'today == 2015-04-11', 'Eligible')\n",
      "\t('[Posted: 1989-10-30] He took Polly Peck, once a small fabric wholesaler, and used it at as a base to build a conglomerate that has been doubling its profits annually since 1980.', '1980 == 1980', 'Eligible')\n",
      "\t('[Posted: 2014-11-10] A good mother daughter bonding at #sgAliveMuseum today!', 'today == 2014-11-10', 'Eligible')\n",
      "\t('[Posted: 1998-02-13] Pro-republicans hope to have an Australian president by the opening of the 2000 Olympics and the 100th anniversary of Australian federation.', '2000 == 2000', 'Eligible')\n",
      "\t('[Posted: 2000-01-07] A 1996 law named for him and Sen. Jesse Helms, R-N.C., strengthened the 1959 trade embargo against Cuba.', '1996 == 1996 | 1959 == 1959', 'Eligible')\n",
      "\t(\"[Posted: 2015-01-03] Someone's unexpressed feelings might rock your boat today, eve...\", 'today == 2015-01-03', 'Eligible')\n",
      "\t(\"[Posted: 2013-10-18] Who's going to 'Anti-aging Yoga' with Prakash Singh Bisht 19-20 Oct at Chevron House?\", '19 == 2013-10-19 | 20 Oct == 2013-10-20', 'Eligible')\n",
      "\t('[Posted: 2014-10-14] Samsung Christmas Gift Guide: A Little Something for Everyone in the Family:', 'Christmas == 2014-12-25', 'Eligible') \n",
      "| Negative Examples (18): \n",
      "\t('[Posted: 2013-03-22] Her attorney, Lenard Leeds, said she had been unaware of the ruse before she uncovered the e-mail correspondence.', 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-27] He wouldn't specify what it was.\", 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-05] ``But that's his home.''\", 'N/A', '')\n",
      "\t('[Posted: 2014-10-01] The Singapore Environment Council will be participating in the 5th...', 'N/A', '')\n",
      "\t('[Posted: 2013-03-22] BP chairman Carl-Henric Svanberg said: \"We expect our stake in Rosneft will generate long-term value for BP and its shareholders.', 'N/A', '')\n",
      "\t(\"[Posted: 2013-10-15] Here's Pure Yoga Teacher Jessica's favourite quote.\", 'N/A', '')\n",
      "\t('[Posted: 2013-03-04] Happy belated bday dear.', 'N/A', '')\n",
      "\t(\"[Posted: 2000-01-13] True, they can't give him all the material things his Miami benefactors can, but there are intangibles in close family bonds that are more valuable than bicycles and trips to Disney World.\", 'N/A', '')\n",
      "\t('[Posted: 1989-10-26] Other firms \"are dealing with the masses.', 'N/A', '')\n",
      "\t('[Posted: 1999-05-06] His whereabouts are unknown.', 'N/A', '')\n",
      "\t('[Posted: 1998-09-30] U.S. President Bill Clinton has requested dlrs 50 million in emergency assistance funding from Congress for Tanzania and Kenya.', 'N/A', '')\n",
      "\t('[Posted: 1999-10-24] She spoke of Slepian and other abortion providers who have been killed.', 'N/A', '')\n",
      "\t('[Posted: 1999-03-13] were also Poland and the Czech Republic.', 'N/A', '')\n",
      "\t('[Posted: 2000-01-28] His mother and 10 others died at sea while trying to reach the United States.', 'N/A', '')\n",
      "\t('[Posted: 2014-06-13] @S8DWL Lol Sungei Gedong.', 'N/A', '')\n",
      "\t(\"[Posted: 1998-02-19] ``We will continue to do everything we can to establish what has happened.''\", 'N/A', '')\n",
      "\t(\"[Posted: 1989-10-26] Mr. LeGere attributed the earnings increase to growth in the company's longhaul trucking insurance lines and the ability to keep premium rates firm.\", 'N/A', '')\n",
      "\t('[Posted: 2014-05-25] great moves, sinc but no good, man.', 'N/A', '')\n",
      "        \n",
      "[]\n",
      "random {'n': 43, 'score': {'identify-P': 0.0, 'identify-R': 0.0, 'identify-F': 0.0, 'value-P': 0.0, 'value-R': 0.0, 'value-F': 0.0}}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "## TODO: change the distance to 0.5\n",
    "## MAX_EXAMPLE_COUNT = 40\n",
    "\n",
    "# get the text data\n",
    "import json\n",
    "import numpy as np\n",
    "with open(\"data/timeml_data/dataset.json\", \"r\") as f:\n",
    "    dataset = json.load(f)\n",
    "\n",
    "from main.exps.simulation import simulate_train\n",
    "from main.exps.evals import evaluate_timeml\n",
    "description = \"Extract all the mentioned dates as detailed as possible, in the ISO format of YEAR-MONTH-DAY.\"\n",
    "\n",
    "temp_checkpoints, temp_testcases, temp_scores = simulate_train(\n",
    "    dataset, description, evaluate_timeml,\n",
    "    nsimulation=1, \n",
    "    ntest=0,\n",
    "    verbose=True,\n",
    "    #testcases=testcases, # if you set this then the test case is your preset case\n",
    "    random_state=42, # default to None, if you set then the test case is always selected to be the same, but it's not your input.\n",
    "    is_evaluate_checkpoint=False,\n",
    "    is_suggest_pred=False,\n",
    "    is_select_by_pred_certainty=False,\n",
    "    is_select_by_diversity=True,\n",
    "    is_skip_random=False, \n",
    "    llm=\"gpt3\",\n",
    "    text_preprocess=lambda x: x.split(\"] \")[-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "2c93ca6a-a4c9-4d68-8b4a-a5e1c47b3b56",
   "metadata": {},
   "outputs": [],
   "source": [
    "from main.exps.simulation import save_simulation_results\n",
    "\n",
    "save_simulation_results(temp_checkpoints, temp_testcases, temp_scores, \"simulations/temp/iter7\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "27af910a-2ae4-4e76-9c5e-1c676025ec15",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id=\"altair-viz-80e47cb395f74f05a36044510bc17891\"></div>\n",
       "<script type=\"text/javascript\">\n",
       "  var VEGA_DEBUG = (typeof VEGA_DEBUG == \"undefined\") ? {} : VEGA_DEBUG;\n",
       "  (function(spec, embedOpt){\n",
       "    let outputDiv = document.currentScript.previousElementSibling;\n",
       "    if (outputDiv.id !== \"altair-viz-80e47cb395f74f05a36044510bc17891\") {\n",
       "      outputDiv = document.getElementById(\"altair-viz-80e47cb395f74f05a36044510bc17891\");\n",
       "    }\n",
       "    const paths = {\n",
       "      \"vega\": \"https://cdn.jsdelivr.net/npm//vega@5?noext\",\n",
       "      \"vega-lib\": \"https://cdn.jsdelivr.net/npm//vega-lib?noext\",\n",
       "      \"vega-lite\": \"https://cdn.jsdelivr.net/npm//vega-lite@4.17.0?noext\",\n",
       "      \"vega-embed\": \"https://cdn.jsdelivr.net/npm//vega-embed@6?noext\",\n",
       "    };\n",
       "\n",
       "    function maybeLoadScript(lib, version) {\n",
       "      var key = `${lib.replace(\"-\", \"\")}_version`;\n",
       "      return (VEGA_DEBUG[key] == version) ?\n",
       "        Promise.resolve(paths[lib]) :\n",
       "        new Promise(function(resolve, reject) {\n",
       "          var s = document.createElement('script');\n",
       "          document.getElementsByTagName(\"head\")[0].appendChild(s);\n",
       "          s.async = true;\n",
       "          s.onload = () => {\n",
       "            VEGA_DEBUG[key] = version;\n",
       "            return resolve(paths[lib]);\n",
       "          };\n",
       "          s.onerror = () => reject(`Error loading script: ${paths[lib]}`);\n",
       "          s.src = paths[lib];\n",
       "        });\n",
       "    }\n",
       "\n",
       "    function showError(err) {\n",
       "      outputDiv.innerHTML = `<div class=\"error\" style=\"color:red;\">${err}</div>`;\n",
       "      throw err;\n",
       "    }\n",
       "\n",
       "    function displayChart(vegaEmbed) {\n",
       "      vegaEmbed(outputDiv, spec, embedOpt)\n",
       "        .catch(err => showError(`Javascript Error: ${err.message}<br>This usually means there's a typo in your chart specification. See the javascript console for the full traceback.`));\n",
       "    }\n",
       "\n",
       "    if(typeof define === \"function\" && define.amd) {\n",
       "      requirejs.config({paths});\n",
       "      require([\"vega-embed\"], displayChart, err => showError(`Error loading script: ${err.message}`));\n",
       "    } else {\n",
       "      maybeLoadScript(\"vega\", \"5\")\n",
       "        .then(() => maybeLoadScript(\"vega-lite\", \"4.17.0\"))\n",
       "        .then(() => maybeLoadScript(\"vega-embed\", \"6\"))\n",
       "        .catch(showError)\n",
       "        .then(() => displayChart(vegaEmbed));\n",
       "    }\n",
       "  })({\"config\": {\"view\": {\"continuousWidth\": 400, \"continuousHeight\": 300}}, \"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-06fec08d9587b3134d14d84a24ac8638\"}, \"height\": 130, \"title\": \"Temporal-1\", \"width\": 200}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-57c06366fc5531baafb762fb71e604de\"}, \"height\": 130, \"title\": \"Temporal-2\", \"width\": 200}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-706362e684805f60611472d4c922d69d\"}, \"height\": 130, \"title\": \"Temporal-3\", \"width\": 200}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}, \"$schema\": \"https://vega.github.io/schema/vega-lite/v4.17.0.json\", \"datasets\": {\"data-06fec08d9587b3134d14d84a24ac8638\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.2783333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.259}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.6308333333333334}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5975}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5583333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6383333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6183333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6708333333333334}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.655}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.29833333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5683333333333334}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.615}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6111904761904762}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6508333333333334}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6983333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6823333333333332}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7283333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}], \"data-57c06366fc5531baafb762fb71e604de\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.33899999999999997}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.364}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5575}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5775}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5375}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6689999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6575}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6375}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6675}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.32233333333333336}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5923333333333333}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6073333333333333}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6533333333333333}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6739999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}], \"data-706362e684805f60611472d4c922d69d\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.31566666666666665}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.4756666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.6523333333333332}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.6423333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6316666666666666}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6623333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6516666666666666}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6916666666666668}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.3256666666666666}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5556666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6816666666666668}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.709}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6908333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}]}}, {\"mode\": \"vega-lite\"});\n",
       "</script>"
      ],
      "text/plain": [
       "alt.HConcatChart(...)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import json\n",
    "import os\n",
    "user_results = []\n",
    "\n",
    "result_folder = \"/home/wtshuang/sourcetree/interactive-perturb-fn/notebooks/simulations/temp/\"\n",
    "iterations = [5,6,7]\n",
    "results = []\n",
    "for idx, i in enumerate(iterations):\n",
    "    filename = f\"{result_folder}iter{i}/scores.json\"\n",
    "    with open(filename, \"r\") as f:\n",
    "        d = json.load(f)\n",
    "        d[0][\"iteration\"] = f\"Temporal-{idx+1}\"\n",
    "        results += d\n",
    "identify_f = visualize_trajectories(results, \"identify-F\")\n",
    "identify_f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "a95f954a-d703-481e-b815-6d496651237f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id=\"altair-viz-c3f090c16548418fa38b5f61c7e7c248\"></div>\n",
       "<script type=\"text/javascript\">\n",
       "  var VEGA_DEBUG = (typeof VEGA_DEBUG == \"undefined\") ? {} : VEGA_DEBUG;\n",
       "  (function(spec, embedOpt){\n",
       "    let outputDiv = document.currentScript.previousElementSibling;\n",
       "    if (outputDiv.id !== \"altair-viz-c3f090c16548418fa38b5f61c7e7c248\") {\n",
       "      outputDiv = document.getElementById(\"altair-viz-c3f090c16548418fa38b5f61c7e7c248\");\n",
       "    }\n",
       "    const paths = {\n",
       "      \"vega\": \"https://cdn.jsdelivr.net/npm//vega@5?noext\",\n",
       "      \"vega-lib\": \"https://cdn.jsdelivr.net/npm//vega-lib?noext\",\n",
       "      \"vega-lite\": \"https://cdn.jsdelivr.net/npm//vega-lite@4.17.0?noext\",\n",
       "      \"vega-embed\": \"https://cdn.jsdelivr.net/npm//vega-embed@6?noext\",\n",
       "    };\n",
       "\n",
       "    function maybeLoadScript(lib, version) {\n",
       "      var key = `${lib.replace(\"-\", \"\")}_version`;\n",
       "      return (VEGA_DEBUG[key] == version) ?\n",
       "        Promise.resolve(paths[lib]) :\n",
       "        new Promise(function(resolve, reject) {\n",
       "          var s = document.createElement('script');\n",
       "          document.getElementsByTagName(\"head\")[0].appendChild(s);\n",
       "          s.async = true;\n",
       "          s.onload = () => {\n",
       "            VEGA_DEBUG[key] = version;\n",
       "            return resolve(paths[lib]);\n",
       "          };\n",
       "          s.onerror = () => reject(`Error loading script: ${paths[lib]}`);\n",
       "          s.src = paths[lib];\n",
       "        });\n",
       "    }\n",
       "\n",
       "    function showError(err) {\n",
       "      outputDiv.innerHTML = `<div class=\"error\" style=\"color:red;\">${err}</div>`;\n",
       "      throw err;\n",
       "    }\n",
       "\n",
       "    function displayChart(vegaEmbed) {\n",
       "      vegaEmbed(outputDiv, spec, embedOpt)\n",
       "        .catch(err => showError(`Javascript Error: ${err.message}<br>This usually means there's a typo in your chart specification. See the javascript console for the full traceback.`));\n",
       "    }\n",
       "\n",
       "    if(typeof define === \"function\" && define.amd) {\n",
       "      requirejs.config({paths});\n",
       "      require([\"vega-embed\"], displayChart, err => showError(`Error loading script: ${err.message}`));\n",
       "    } else {\n",
       "      maybeLoadScript(\"vega\", \"5\")\n",
       "        .then(() => maybeLoadScript(\"vega-lite\", \"4.17.0\"))\n",
       "        .then(() => maybeLoadScript(\"vega-embed\", \"6\"))\n",
       "        .catch(showError)\n",
       "        .then(() => displayChart(vegaEmbed));\n",
       "    }\n",
       "  })({\"config\": {\"view\": {\"continuousWidth\": 400, \"continuousHeight\": 300}}, \"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-c0b9abe07c6594d37b304256dc6d36ca\"}, \"height\": 130, \"title\": \"Simulation #1\", \"width\": 200}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-7c572427d10e699911f287ebbced0ce6\"}, \"height\": 130, \"title\": \"Simulation #2\", \"width\": 200}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"top\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"value-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-c8594f104ea12ec305dd1720f666d9b9\"}, \"height\": 130, \"title\": \"Simulation #3\", \"width\": 200}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}, \"$schema\": \"https://vega.github.io/schema/vega-lite/v4.17.0.json\", \"datasets\": {\"data-c0b9abe07c6594d37b304256dc6d36ca\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"value-F\": 0.26166666666666666}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"value-F\": 0.31233333333333335}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"value-F\": 0.6316666666666666}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"value-F\": 0.625}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"value-F\": 0.6116666666666667}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"value-F\": 0.6566666666666667}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"value-F\": 0.6349999999999999}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"value-F\": 0.7100000000000002}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"value-F\": 0.7350000000000001}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"value-F\": 0.26166666666666666}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"value-F\": 0.5516666666666667}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"value-F\": 0.645}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"value-F\": 0.6102380952380952}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"value-F\": 0.6683333333333333}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"value-F\": 0.6716666666666667}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"value-F\": 0.6673333333333332}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"value-F\": 0.7350000000000001}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"value-F\": 0.7250000000000001}], \"data-7c572427d10e699911f287ebbced0ce6\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"value-F\": 0.3383333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"value-F\": 0.3483333333333334}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"value-F\": 0.5833333333333333}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"value-F\": 0.595}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"value-F\": 0.575}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"value-F\": 0.6556666666666666}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"value-F\": 0.6716666666666667}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"value-F\": 0.6916666666666668}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"value-F\": 0.675}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"value-F\": 0.31833333333333336}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"value-F\": 0.6283333333333333}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"value-F\": 0.6583333333333333}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"value-F\": 0.6616666666666667}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"value-F\": 0.7156666666666668}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"value-F\": 0.7123333333333334}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"value-F\": 0.7090000000000001}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"value-F\": 0.7216666666666667}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"value-F\": 0.6689999999999999}], \"data-c8594f104ea12ec305dd1720f666d9b9\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"value-F\": 0.239}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"value-F\": 0.409}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"value-F\": 0.489}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"value-F\": 0.5623333333333332}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"value-F\": 0.5706666666666667}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"value-F\": 0.5983333333333334}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"value-F\": 0.6223333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"value-F\": 0.6283333333333334}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"value-F\": 0.6483333333333334}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"value-F\": 0.259}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"value-F\": 0.51}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"value-F\": 0.52}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"value-F\": 0.6566666666666666}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"value-F\": 0.6683333333333334}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"value-F\": 0.6689999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"value-F\": 0.7090000000000001}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"value-F\": 0.6383333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"value-F\": 0.665}]}}, {\"mode\": \"vega-lite\"});\n",
       "</script>"
      ],
      "text/plain": [
       "alt.HConcatChart(...)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "visualize_trajectories(results, \"value-F\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8866855b-d783-4883-83e5-e275b9a8b048",
   "metadata": {},
   "source": [
    "# QA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c97ff98e-b0a8-4a6c-865b-1490a7215249",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import numpy as np\n",
    "with open(\"data/vqa_impls/dataset_logeq_relabel.json\", \"r\") as f:\n",
    "    dataset = json.load(f)\n",
    "    \n",
    "from main.exps.simulation import simulate_train\n",
    "from main.exps.evals import compute_em_rouge\n",
    "description = \"Rewrite the following question-answer pair to an logically equivalent alternative pair.\"\n",
    "\n",
    "qa_checkpoints, qa_testcases, qa_scores = simulate_train(\n",
    "    dataset, description, compute_em_rouge, \n",
    "    nsimulation=1, \n",
    "    #testcases=testcases, # if you set this then the test case is your preset case\n",
    "    random_state=42, # default to None, if you set then the test case is always selected to be the same, but it's not your input.\n",
    "    ntest=100,\n",
    "    verbose=True,\n",
    "    is_evaluate_checkpoint=False,\n",
    "    is_suggest_pred=False,\n",
    "    is_select_by_pred_certainty=False,\n",
    "    is_select_by_diversity=True,\n",
    "    is_skip_random=False,\n",
    "    llm=\"gpt3\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "800076a1-3409-4bd4-b8df-c8d129ca7226",
   "metadata": {},
   "outputs": [],
   "source": [
    "from main.exps.simulation import save_simulation_results\n",
    "\n",
    "save_simulation_results(qa_checkpoints, qa_testcases, qa_scores, \"simulations/qa/iter7\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d31beb6-475b-45e7-9f72-baba0164a486",
   "metadata": {},
   "source": [
    "# visualization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "5fa6d6e2-ae04-4f30-8ffc-74e15eaa179c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id=\"altair-viz-dcb48a3f18274c29ac748344f7ca23bf\"></div>\n",
       "<script type=\"text/javascript\">\n",
       "  var VEGA_DEBUG = (typeof VEGA_DEBUG == \"undefined\") ? {} : VEGA_DEBUG;\n",
       "  (function(spec, embedOpt){\n",
       "    let outputDiv = document.currentScript.previousElementSibling;\n",
       "    if (outputDiv.id !== \"altair-viz-dcb48a3f18274c29ac748344f7ca23bf\") {\n",
       "      outputDiv = document.getElementById(\"altair-viz-dcb48a3f18274c29ac748344f7ca23bf\");\n",
       "    }\n",
       "    const paths = {\n",
       "      \"vega\": \"https://cdn.jsdelivr.net/npm//vega@5?noext\",\n",
       "      \"vega-lib\": \"https://cdn.jsdelivr.net/npm//vega-lib?noext\",\n",
       "      \"vega-lite\": \"https://cdn.jsdelivr.net/npm//vega-lite@4.17.0?noext\",\n",
       "      \"vega-embed\": \"https://cdn.jsdelivr.net/npm//vega-embed@6?noext\",\n",
       "    };\n",
       "\n",
       "    function maybeLoadScript(lib, version) {\n",
       "      var key = `${lib.replace(\"-\", \"\")}_version`;\n",
       "      return (VEGA_DEBUG[key] == version) ?\n",
       "        Promise.resolve(paths[lib]) :\n",
       "        new Promise(function(resolve, reject) {\n",
       "          var s = document.createElement('script');\n",
       "          document.getElementsByTagName(\"head\")[0].appendChild(s);\n",
       "          s.async = true;\n",
       "          s.onload = () => {\n",
       "            VEGA_DEBUG[key] = version;\n",
       "            return resolve(paths[lib]);\n",
       "          };\n",
       "          s.onerror = () => reject(`Error loading script: ${paths[lib]}`);\n",
       "          s.src = paths[lib];\n",
       "        });\n",
       "    }\n",
       "\n",
       "    function showError(err) {\n",
       "      outputDiv.innerHTML = `<div class=\"error\" style=\"color:red;\">${err}</div>`;\n",
       "      throw err;\n",
       "    }\n",
       "\n",
       "    function displayChart(vegaEmbed) {\n",
       "      vegaEmbed(outputDiv, spec, embedOpt)\n",
       "        .catch(err => showError(`Javascript Error: ${err.message}<br>This usually means there's a typo in your chart specification. See the javascript console for the full traceback.`));\n",
       "    }\n",
       "\n",
       "    if(typeof define === \"function\" && define.amd) {\n",
       "      requirejs.config({paths});\n",
       "      require([\"vega-embed\"], displayChart, err => showError(`Error loading script: ${err.message}`));\n",
       "    } else {\n",
       "      maybeLoadScript(\"vega\", \"5\")\n",
       "        .then(() => maybeLoadScript(\"vega-lite\", \"4.17.0\"))\n",
       "        .then(() => maybeLoadScript(\"vega-embed\", \"6\"))\n",
       "        .catch(showError)\n",
       "        .then(() => displayChart(vegaEmbed));\n",
       "    }\n",
       "  })({\"config\": {\"view\": {\"continuousWidth\": 400, \"continuousHeight\": 300}}, \"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-06fec08d9587b3134d14d84a24ac8638\"}, \"height\": 125, \"title\": \"Temporal-1\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-57c06366fc5531baafb762fb71e604de\"}, \"height\": 125, \"title\": \"Temporal-2\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-706362e684805f60611472d4c922d69d\"}, \"height\": 125, \"title\": \"Temporal-3\", \"width\": 190}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}, \"$schema\": \"https://vega.github.io/schema/vega-lite/v4.17.0.json\", \"datasets\": {\"data-06fec08d9587b3134d14d84a24ac8638\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.2783333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.259}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.6308333333333334}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5975}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5583333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6383333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6183333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6708333333333334}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.655}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.29833333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5683333333333334}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.615}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6111904761904762}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6508333333333334}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6983333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6823333333333332}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7283333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}], \"data-57c06366fc5531baafb762fb71e604de\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.33899999999999997}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.364}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5575}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5775}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5375}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6689999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6575}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6375}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6675}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.32233333333333336}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5923333333333333}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6073333333333333}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6533333333333333}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6739999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}], \"data-706362e684805f60611472d4c922d69d\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.31566666666666665}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.4756666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.6523333333333332}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.6423333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6316666666666666}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6623333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6516666666666666}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6916666666666668}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.3256666666666666}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5556666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6816666666666668}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.709}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6908333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}]}}, {\"mode\": \"vega-lite\"});\n",
       "</script>"
      ],
      "text/plain": [
       "alt.HConcatChart(...)"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import json\n",
    "import os\n",
    "user_results = []\n",
    "\n",
    "result_folder = \"/home/wtshuang/sourcetree/interactive-perturb-fn/notebooks/simulations/temp/\"\n",
    "iterations = [5,6,7]\n",
    "results = []\n",
    "for idx, i in enumerate(iterations):\n",
    "    filename = f\"{result_folder}iter{i}/scores.json\"\n",
    "    with open(filename, \"r\") as f:\n",
    "        d = json.load(f)\n",
    "        d[0][\"iteration\"] = f\"Temporal-{idx+1}\"\n",
    "        results += d\n",
    "identify_f = visualize_trajectories(results, \"identify-F\")\n",
    "identify_f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "7629eb40-b3b3-4109-9f6a-bb7feed3f4ce",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id=\"altair-viz-49a59e487c284003a12e198feaa791ad\"></div>\n",
       "<script type=\"text/javascript\">\n",
       "  var VEGA_DEBUG = (typeof VEGA_DEBUG == \"undefined\") ? {} : VEGA_DEBUG;\n",
       "  (function(spec, embedOpt){\n",
       "    let outputDiv = document.currentScript.previousElementSibling;\n",
       "    if (outputDiv.id !== \"altair-viz-49a59e487c284003a12e198feaa791ad\") {\n",
       "      outputDiv = document.getElementById(\"altair-viz-49a59e487c284003a12e198feaa791ad\");\n",
       "    }\n",
       "    const paths = {\n",
       "      \"vega\": \"https://cdn.jsdelivr.net/npm//vega@5?noext\",\n",
       "      \"vega-lib\": \"https://cdn.jsdelivr.net/npm//vega-lib?noext\",\n",
       "      \"vega-lite\": \"https://cdn.jsdelivr.net/npm//vega-lite@4.17.0?noext\",\n",
       "      \"vega-embed\": \"https://cdn.jsdelivr.net/npm//vega-embed@6?noext\",\n",
       "    };\n",
       "\n",
       "    function maybeLoadScript(lib, version) {\n",
       "      var key = `${lib.replace(\"-\", \"\")}_version`;\n",
       "      return (VEGA_DEBUG[key] == version) ?\n",
       "        Promise.resolve(paths[lib]) :\n",
       "        new Promise(function(resolve, reject) {\n",
       "          var s = document.createElement('script');\n",
       "          document.getElementsByTagName(\"head\")[0].appendChild(s);\n",
       "          s.async = true;\n",
       "          s.onload = () => {\n",
       "            VEGA_DEBUG[key] = version;\n",
       "            return resolve(paths[lib]);\n",
       "          };\n",
       "          s.onerror = () => reject(`Error loading script: ${paths[lib]}`);\n",
       "          s.src = paths[lib];\n",
       "        });\n",
       "    }\n",
       "\n",
       "    function showError(err) {\n",
       "      outputDiv.innerHTML = `<div class=\"error\" style=\"color:red;\">${err}</div>`;\n",
       "      throw err;\n",
       "    }\n",
       "\n",
       "    function displayChart(vegaEmbed) {\n",
       "      vegaEmbed(outputDiv, spec, embedOpt)\n",
       "        .catch(err => showError(`Javascript Error: ${err.message}<br>This usually means there's a typo in your chart specification. See the javascript console for the full traceback.`));\n",
       "    }\n",
       "\n",
       "    if(typeof define === \"function\" && define.amd) {\n",
       "      requirejs.config({paths});\n",
       "      require([\"vega-embed\"], displayChart, err => showError(`Error loading script: ${err.message}`));\n",
       "    } else {\n",
       "      maybeLoadScript(\"vega\", \"5\")\n",
       "        .then(() => maybeLoadScript(\"vega-lite\", \"4.17.0\"))\n",
       "        .then(() => maybeLoadScript(\"vega-embed\", \"6\"))\n",
       "        .catch(showError)\n",
       "        .then(() => displayChart(vegaEmbed));\n",
       "    }\n",
       "  })({\"config\": {\"view\": {\"continuousWidth\": 400, \"continuousHeight\": 300}}, \"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-c50994b61d65eb22bf7d6f9f25bbfc9a\"}, \"height\": 125, \"title\": \"QA-pair-1\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-3890017aba54f0f28ac06a44f75f9070\"}, \"height\": 125, \"title\": \"QA-pair-2\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"axis\": {\"format\": \"%\"}, \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-b79c0af48039d999eae6158b9c618cb9\"}, \"height\": 125, \"title\": \"QA-pair-3\", \"width\": 190}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}, \"$schema\": \"https://vega.github.io/schema/vega-lite/v4.17.0.json\", \"datasets\": {\"data-c50994b61d65eb22bf7d6f9f25bbfc9a\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.5974987978582078}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.6037075340176294}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.68328517070084}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.6667324349992163}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7464648058838779}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.7151617104051775}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.7115069659757389}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.7725479670845106}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.7865587684728272}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.6074987978582078}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.6574987978582079}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.7472533293962784}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7884027896465764}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.785228431304573}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.7996999921885461}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"rouge\": 0.7796357954590336}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"rouge\": 0.8229854183630116}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"rouge\": 0.779117700486557}], \"data-3890017aba54f0f28ac06a44f75f9070\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.6179246041908978}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.6625253659710295}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.7772916120600399}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.7742235108841581}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7875706121497493}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.7884627935803702}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.700323993357043}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.737589638243416}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.771957207877279}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.5970043281455949}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.7168075507884062}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.7762169474628315}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7740334061077435}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.8108162461145311}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.8222002842435718}, {\"N(in-context examples)\": 26, \"Condition\": \"ScatterShot\", \"rouge\": 0.8194126483203457}], \"data-b79c0af48039d999eae6158b9c618cb9\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.7098338300607776}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.7179071690619127}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.7160706964134224}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.7471339172290168}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7341788472814063}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.731833458041315}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.7398932884096355}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.74060382566656}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.7741627313845671}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.7151085050666925}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.7405356883441927}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.717816552490289}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7656690948364543}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.7797717763009557}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.7735557539130902}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"rouge\": 0.7729900099020881}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"rouge\": 0.7943518529810929}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"rouge\": 0.7901269472224584}]}}, {\"mode\": \"vega-lite\"});\n",
       "</script>"
      ],
      "text/plain": [
       "alt.HConcatChart(...)"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import json\n",
    "import os\n",
    "user_results = []\n",
    "\n",
    "result_folder = \"/home/wtshuang/sourcetree/interactive-perturb-fn/notebooks/simulations/qa/\"\n",
    "iterations = [1,6,7]\n",
    "results = []\n",
    "for idx, i in enumerate(iterations):\n",
    "    filename = f\"{result_folder}iter{i}/scores.json\"\n",
    "    with open(filename, \"r\") as f:\n",
    "        d = json.load(f)\n",
    "        d[0][\"iteration\"] = f\"QA-pair-{idx+1}\"\n",
    "        results += d\n",
    "rouge =visualize_trajectories(results, \"rouge\")\n",
    "\n",
    "rouge"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "55ef0d34-510b-42e8-9efe-d1dd1bff4ebf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "<div id=\"altair-viz-eee6d1b2aefe4408aaa01c901cb293bc\"></div>\n",
       "<script type=\"text/javascript\">\n",
       "  var VEGA_DEBUG = (typeof VEGA_DEBUG == \"undefined\") ? {} : VEGA_DEBUG;\n",
       "  (function(spec, embedOpt){\n",
       "    let outputDiv = document.currentScript.previousElementSibling;\n",
       "    if (outputDiv.id !== \"altair-viz-eee6d1b2aefe4408aaa01c901cb293bc\") {\n",
       "      outputDiv = document.getElementById(\"altair-viz-eee6d1b2aefe4408aaa01c901cb293bc\");\n",
       "    }\n",
       "    const paths = {\n",
       "      \"vega\": \"https://cdn.jsdelivr.net/npm//vega@5?noext\",\n",
       "      \"vega-lib\": \"https://cdn.jsdelivr.net/npm//vega-lib?noext\",\n",
       "      \"vega-lite\": \"https://cdn.jsdelivr.net/npm//vega-lite@4.17.0?noext\",\n",
       "      \"vega-embed\": \"https://cdn.jsdelivr.net/npm//vega-embed@6?noext\",\n",
       "    };\n",
       "\n",
       "    function maybeLoadScript(lib, version) {\n",
       "      var key = `${lib.replace(\"-\", \"\")}_version`;\n",
       "      return (VEGA_DEBUG[key] == version) ?\n",
       "        Promise.resolve(paths[lib]) :\n",
       "        new Promise(function(resolve, reject) {\n",
       "          var s = document.createElement('script');\n",
       "          document.getElementsByTagName(\"head\")[0].appendChild(s);\n",
       "          s.async = true;\n",
       "          s.onload = () => {\n",
       "            VEGA_DEBUG[key] = version;\n",
       "            return resolve(paths[lib]);\n",
       "          };\n",
       "          s.onerror = () => reject(`Error loading script: ${paths[lib]}`);\n",
       "          s.src = paths[lib];\n",
       "        });\n",
       "    }\n",
       "\n",
       "    function showError(err) {\n",
       "      outputDiv.innerHTML = `<div class=\"error\" style=\"color:red;\">${err}</div>`;\n",
       "      throw err;\n",
       "    }\n",
       "\n",
       "    function displayChart(vegaEmbed) {\n",
       "      vegaEmbed(outputDiv, spec, embedOpt)\n",
       "        .catch(err => showError(`Javascript Error: ${err.message}<br>This usually means there's a typo in your chart specification. See the javascript console for the full traceback.`));\n",
       "    }\n",
       "\n",
       "    if(typeof define === \"function\" && define.amd) {\n",
       "      requirejs.config({paths});\n",
       "      require([\"vega-embed\"], displayChart, err => showError(`Error loading script: ${err.message}`));\n",
       "    } else {\n",
       "      maybeLoadScript(\"vega\", \"5\")\n",
       "        .then(() => maybeLoadScript(\"vega-lite\", \"4.17.0\"))\n",
       "        .then(() => maybeLoadScript(\"vega-embed\", \"6\"))\n",
       "        .catch(showError)\n",
       "        .then(() => displayChart(vegaEmbed));\n",
       "    }\n",
       "  })({\"config\": {\"view\": {\"continuousWidth\": 400, \"continuousHeight\": 300}}, \"vconcat\": [{\"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-06fec08d9587b3134d14d84a24ac8638\"}, \"height\": 125, \"title\": \"Temporal-1\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-57c06366fc5531baafb762fb71e604de\"}, \"height\": 125, \"title\": \"Temporal-2\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"identify-F\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-706362e684805f60611472d4c922d69d\"}, \"height\": 125, \"title\": \"Temporal-3\", \"width\": 190}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}}, {\"hconcat\": [{\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-c50994b61d65eb22bf7d6f9f25bbfc9a\"}, \"height\": 125, \"title\": \"QA-pair-1\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-3890017aba54f0f28ac06a44f75f9070\"}, \"height\": 125, \"title\": \"QA-pair-2\", \"width\": 190}, {\"layer\": [{\"mark\": {\"type\": \"line\", \"strokeWidth\": 2}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"legend\": {\"orient\": \"right\"}, \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"circle\", \"size\": 100}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"aggregate\": \"mean\", \"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}, {\"mark\": {\"type\": \"errorbar\", \"extent\": \"stdev\"}, \"encoding\": {\"color\": {\"field\": \"Condition\", \"type\": \"nominal\"}, \"x\": {\"field\": \"N(in-context examples)\", \"type\": \"quantitative\"}, \"y\": {\"field\": \"rouge\", \"scale\": {\"zero\": false}, \"type\": \"quantitative\"}}}], \"data\": {\"name\": \"data-b79c0af48039d999eae6158b9c618cb9\"}, \"height\": 125, \"title\": \"QA-pair-3\", \"width\": 190}], \"resolve\": {\"scale\": {\"y\": \"shared\"}}}], \"resolve\": {\"scale\": {\"color\": \"shared\", \"y\": \"shared\"}}, \"$schema\": \"https://vega.github.io/schema/vega-lite/v4.17.0.json\", \"datasets\": {\"data-06fec08d9587b3134d14d84a24ac8638\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.2783333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.259}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.6308333333333334}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5975}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5583333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6383333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6183333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6708333333333334}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.655}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.29833333333333334}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5683333333333334}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.615}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6111904761904762}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6508333333333334}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6983333333333333}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6823333333333332}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7283333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}], \"data-57c06366fc5531baafb762fb71e604de\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.33899999999999997}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.364}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5575}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.5775}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.5375}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6689999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6575}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6375}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6675}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.32233333333333336}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5923333333333333}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6073333333333333}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6533333333333333}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6739999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.694}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}], \"data-706362e684805f60611472d4c922d69d\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"identify-F\": 0.31566666666666665}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"identify-F\": 0.4756666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"identify-F\": 0.6523333333333332}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"identify-F\": 0.6423333333333332}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"identify-F\": 0.6316666666666666}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"identify-F\": 0.6623333333333333}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"identify-F\": 0.6516666666666666}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"identify-F\": 0.6916666666666668}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"identify-F\": 0.3256666666666666}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5556666666666666}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"identify-F\": 0.5756666666666667}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6816666666666668}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6789999999999999}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"identify-F\": 0.709}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"identify-F\": 0.6908333333333333}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"identify-F\": 0.7075000000000001}], \"data-c50994b61d65eb22bf7d6f9f25bbfc9a\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.5974987978582078}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.6037075340176294}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.68328517070084}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.6667324349992163}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7464648058838779}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.7151617104051775}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.7115069659757389}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.7725479670845106}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.7865587684728272}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.6074987978582078}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.6574987978582079}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.7472533293962784}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7884027896465764}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.785228431304573}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.7996999921885461}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"rouge\": 0.7796357954590336}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"rouge\": 0.8229854183630116}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"rouge\": 0.779117700486557}], \"data-3890017aba54f0f28ac06a44f75f9070\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.6179246041908978}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.6625253659710295}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.7772916120600399}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.7742235108841581}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7875706121497493}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.7884627935803702}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.700323993357043}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.737589638243416}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.771957207877279}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.5970043281455949}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.7168075507884062}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.7762169474628315}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7740334061077435}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.8108162461145311}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.8222002842435718}, {\"N(in-context examples)\": 26, \"Condition\": \"ScatterShot\", \"rouge\": 0.8194126483203457}], \"data-b79c0af48039d999eae6158b9c618cb9\": [{\"N(in-context examples)\": 3, \"Condition\": \"Random\", \"rouge\": 0.7098338300607776}, {\"N(in-context examples)\": 5, \"Condition\": \"Random\", \"rouge\": 0.7179071690619127}, {\"N(in-context examples)\": 10, \"Condition\": \"Random\", \"rouge\": 0.7160706964134224}, {\"N(in-context examples)\": 15, \"Condition\": \"Random\", \"rouge\": 0.7471339172290168}, {\"N(in-context examples)\": 20, \"Condition\": \"Random\", \"rouge\": 0.7341788472814063}, {\"N(in-context examples)\": 25, \"Condition\": \"Random\", \"rouge\": 0.731833458041315}, {\"N(in-context examples)\": 30, \"Condition\": \"Random\", \"rouge\": 0.7398932884096355}, {\"N(in-context examples)\": 35, \"Condition\": \"Random\", \"rouge\": 0.74060382566656}, {\"N(in-context examples)\": 40, \"Condition\": \"Random\", \"rouge\": 0.7741627313845671}, {\"N(in-context examples)\": 3, \"Condition\": \"ScatterShot\", \"rouge\": 0.7151085050666925}, {\"N(in-context examples)\": 5, \"Condition\": \"ScatterShot\", \"rouge\": 0.7405356883441927}, {\"N(in-context examples)\": 10, \"Condition\": \"ScatterShot\", \"rouge\": 0.717816552490289}, {\"N(in-context examples)\": 15, \"Condition\": \"ScatterShot\", \"rouge\": 0.7656690948364543}, {\"N(in-context examples)\": 20, \"Condition\": \"ScatterShot\", \"rouge\": 0.7797717763009557}, {\"N(in-context examples)\": 25, \"Condition\": \"ScatterShot\", \"rouge\": 0.7735557539130902}, {\"N(in-context examples)\": 30, \"Condition\": \"ScatterShot\", \"rouge\": 0.7729900099020881}, {\"N(in-context examples)\": 35, \"Condition\": \"ScatterShot\", \"rouge\": 0.7943518529810929}, {\"N(in-context examples)\": 40, \"Condition\": \"ScatterShot\", \"rouge\": 0.7901269472224584}]}}, {\"mode\": \"vega-lite\"});\n",
       "</script>"
      ],
      "text/plain": [
       "alt.VConcatChart(...)"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "chart = alt.vconcat(identify_f, rouge).resolve_scale(color='shared', y=\"shared\")\n",
    "chart"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "8e334181-c18f-435f-80a1-5872c4f42abe",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARN Infinite extent for field \"lower_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"lower_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"lower_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_identify-F\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"lower_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"lower_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"lower_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"upper_rouge\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n",
      "WARN Infinite extent for field \"N(in-context examples)\": [Infinity, -Infinity]\n"
     ]
    }
   ],
   "source": [
    "chart.save(\"simulate_traj.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "afcca4a3-fa6b-49e8-aa20-92910bd6d862",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

